Dispersive analysis of $\Lambda_b \to \Lambda(1520)$ local form factors

We perform an analysis of $\Lambda_b\to\Lambda(1520)$ local form factors. We use dispersive techniques to provide a model-independent parametrisation of the form factors that can be used in the whole kinematic region. We use lattice QCD data to constrain the free parameters in the form factors expansion, which is further constrained by endpoint relations, dispersive bounds, and SCET relations. We analyse different scenarios, where we expand the form factors up to different orders, and their viability. Finally, we use our results to obtain predictions for some observables in $\Lambda_b\to\Lambda(1520)\ell^+\ell^-$ decays, as the differential branching ratio, the forward-backwards lepton asymmetry and the branching ratio of $\Lambda_b\to\Lambda(1520)\gamma$. Finally, we provide a python notebook based on the software EOS to reproduce our result.

==> ancillary/LbToL1520_FF.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "32e1873e-3077-495c-abda-f2f0d412d39c",
   "metadata": {},
   "source": [
    "# Reproducing Lb -> L(1520) form-factors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b66c605b-cb3d-4b07-aa7c-e3eb8b0919f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import eos\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "edd4935c-a2c0-4107-a1e4-510164ce4993",
   "metadata": {},
   "source": [
    "## Define the analysis"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "35f5a15d-e997-4cea-9155-e79c7cd9238c",
   "metadata": {
    "tags": []
   },
   "source": [
    "### SCET relations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "afadfb57-23cf-4959-9a95-fbee48070e1d",
   "metadata": {},
   "outputs": [],
   "source": [
    "eos.Observables().insert('Lambda_b->Lambda(1520)::f_long12^V_f_perp12^V', R'', eos.Unit.Unity(), eos.Options(),\n",
    "                         '( 1.0 - <<Lambda_b->Lambda(1520)::f_long12^V(q2)>>[q2=0] / <<Lambda_b->Lambda(1520)::f_perp12^V(q2)>>[q2=0] )')\n",
    "eos.Observables().insert('Lambda_b->Lambda(1520)::f_perp12^V_f_time12^A', R'', eos.Unit.Unity(), eos.Options(),\n",
    "                         '( 1.0 - <<Lambda_b->Lambda(1520)::f_perp12^V(q2)>>[q2=0] / <<Lambda_b->Lambda(1520)::f_time12^A(q2)>>[q2=0] )')\n",
    "eos.Observables().insert('Lambda_b->Lambda(1520)::f_long12^A_f_perp12^A', R'', eos.Unit.Unity(), eos.Options(),\n",
    "                         '( 1.0 - <<Lambda_b->Lambda(1520)::f_long12^A(q2)>>[q2=0] / <<Lambda_b->Lambda(1520)::f_perp12^A(q2)>>[q2=0] )')\n",
    "eos.Observables().insert('Lambda_b->Lambda(1520)::f_long12^V_f_long12^T', R'', eos.Unit.Unity(), eos.Options(),\n",
    "                         '( 1.0 - <<Lambda_b->Lambda(1520)::f_long12^V(q2)>>[q2=0] / <<Lambda_b->Lambda(1520)::f_long12^T(q2)>>[q2=0] )')\n",
    "eos.Observables().insert('Lambda_b->Lambda(1520)::f_long12^T_f_perp12^T', R'', eos.Unit.Unity(), eos.Options(),\n",
    "                         '( 1.0 - <<Lambda_b->Lambda(1520)::f_long12^T(q2)>>[q2=0] / <<Lambda_b->Lambda(1520)::f_perp12^T(q2)>>[q2=0] )')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "560ba057-5013-47a0-9c26-e8c9fc7c900d",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-03-26T17:40:57.528140Z",
     "start_time": "2021-03-26T17:34:34.572Z"
    },
    "hidden": true
   },
   "outputs": [],
   "source": [
    "SCET_constraints = {\n",
    "    \"Lambda_b->Lambda(1520)::f_perp32_v@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_perp32^V(q2)\",\n",
    "        \"kinematics\": {\"q2\": 0}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_perp32_a@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_perp32^A(q2)\",\n",
    "        \"kinematics\": {\"q2\": 0}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_perp32_t@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_perp32^T(q2)\",\n",
    "        \"kinematics\": {\"q2\": 0}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_perp32_t5@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_perp32^T5(q2)\",\n",
    "        \"kinematics\": {\"q2\": 0}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_long12^V_f_perp12^V@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_long12^V_f_perp12^V\",\n",
    "        \"kinematics\": {}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_long12^V_f_long12^T@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_long12^V_f_long12^T\",\n",
    "        \"kinematics\": {}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_perp12^V_f_time12^A@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_perp12^V_f_time12^A\",\n",
    "        \"kinematics\": {}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_long12^A_f_perp12^A@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_long12^A_f_perp12^A\",\n",
    "        \"kinematics\": {}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "    \"Lambda_b->Lambda(1520)::f_long12^T_f_perp12^T@SCET\": {\n",
    "        \"type\": \"Gaussian\",\n",
    "        \"observable\": \"Lambda_b->Lambda(1520)::f_long12^T_f_perp12^T\",\n",
    "        \"kinematics\": {}, \"options\": {'form-factors': 'ABR2022'},\n",
    "        \"mean\": 0, \"sigma-stat\": {\"hi\": 0., \"lo\": 0.}, \"sigma-sys\": {\"hi\": 0.2, \"lo\": 0.2}\n",
    "    },\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "845a89d2-ae70-481e-8616-162ef64707a5",
   "metadata": {
    "tags": []
   },
   "source": [
    "### Priors for N = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f45d3804-a2e0-49cf-95a3-b292f4feb21a",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-03-26T18:08:10.600155Z",
     "start_time": "2021-03-26T18:08:10.583598Z"
    },
    "hidden": true,
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Prior ranges are [-1, 1] due to the dispersive bounds\n",
    "priors = [\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(t12,V)_1@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(t12,V)_2@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,V)_1@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,V)_2@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,V)_1@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,V)_2@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,V)_0@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,V)_1@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,V)_2@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(t12,A)_1@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(t12,A)_2@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,A)_1@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,A)_2@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,A)_1@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,A)_2@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,A)_0@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,A)_1@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,A)_2@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,T)_1@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,T)_2@ABR2022',     'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,T)_1@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,T)_2@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,T)_0@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,T)_1@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,T)_2@ABR2022',  'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,T5)_1@ABR2022',    'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(012,T5)_2@ABR2022',    'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,T5)_1@ABR2022', 'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp12,T5)_2@ABR2022', 'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,T5)_1@ABR2022', 'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "    { 'parameter': 'Lambda_b->Lambda(1520)::a^(perp32,T5)_2@ABR2022', 'min': -1.0, 'max':  1.0, 'type': 'uniform'},\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5f49c0c-d736-4c2c-aed4-157f2bc35c93",
   "metadata": {
    "tags": []
   },
   "source": [
    "### Constraints"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "93d3bfbb-54cf-482f-a480-fc00698a9c28",
   "metadata": {
    "hidden": true
   },
   "outputs": [],
   "source": [
    "likelihood = [\n",
    "    # LQCD inputs 2107.13140\n",
    "    'Lambda_b->Lambda(1520)::FormFactors[f,g,h,htilde]@MR:2021A',\n",
    "    # Dispersive bounds that include 1-particle contributions and an overall 10% uncertainty\n",
    "    'Lambda_b->Lambda(1520)::Bound[0^+_V]',\n",
    "    'Lambda_b->Lambda(1520)::Bound[1^-_V]',\n",
    "    'Lambda_b->Lambda(1520)::Bound[0^-_A]',\n",
    "    'Lambda_b->Lambda(1520)::Bound[1^+_A]',\n",
    "    'Lambda_b->Lambda(1520)::Bound[1^-_T]',\n",
    "    'Lambda_b->Lambda(1520)::Bound[1^+_T5]',\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "76aa59e5-c2ef-483e-81d7-6116c022d745",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-03-26T17:08:22.508304Z",
     "start_time": "2021-03-26T17:08:22.505421Z"
    },
    "heading_collapsed": true
   },
   "source": [
    "### Analysis definition & best fit point"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "a72ec551-96f5-49a2-bcc1-fe6fa9d85463",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-03-17T10:07:27.648871Z",
     "start_time": "2021-03-17T10:07:26.879639Z"
    },
    "hidden": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Creating analysis with 31 priors, 7 EOS-wide constraints, 0 global options, 9 manually-entered constraints and 0 fixed parameters.\n",
      "INFO:EOS:likelihood probably depends on 44 parameter(s) that do not appear in the prior; check prior?\n"
     ]
    }
   ],
   "source": [
    "analysis_args = {\n",
    "    'fixed_parameters': {},\n",
    "    'global_options': {},\n",
    "    'manual_constraints': SCET_constraints,\n",
    "    'priors': priors,\n",
    "    'likelihood': likelihood\n",
    "}\n",
    "analysis = eos.Analysis(**analysis_args)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e338c323-998c-42f4-92ec-a00df195bc12",
   "metadata": {},
   "outputs": [],
   "source": [
    "# we start the optimization near the known best-fit point\n",
    "start_point = [\n",
    "        0.21275235,  0.77188506, -0.24388359, -0.21551997, -0.67611246,\n",
    "       -0.60334313, -0.01234777,  0.00089741,  0.0133156 , -0.68280337,\n",
    "       -0.63071008,  0.46357859,  0.54496845, -0.07186785,  0.43202465,\n",
    "        0.0457824 , -0.07038413, -0.09773456, -0.51432421, -0.4616694 ,\n",
    "       -0.42280694, -0.37409586,  0.00318391,  0.02555344,  0.01513556,\n",
    "        0.20420751, -0.31693437,  0.07201444,  0.36185485,  0.10525962,\n",
    "        0.13056823\n",
    "    ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "586cbb73-c89a-4bf9-a3d2-3b09248e2957",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-03-17T10:09:18.876792Z",
     "start_time": "2021-03-17T10:09:18.862608Z"
    },
    "hidden": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING:EOS:Optimization did not succeed\n",
      "WARNING:EOS:  optimizer message reads: Iteration limit reached\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([ 0.21278836,  0.77188243, -0.24392565, -0.21555878, -0.67611311,\n",
       "       -0.6033491 , -0.01246454, -0.00471225,  0.00933763, -0.68278735,\n",
       "       -0.6307036 ,  0.46345065,  0.54486204, -0.07178367,  0.43206497,\n",
       "        0.04595643, -0.07092039, -0.09828144, -0.51451618, -0.461839  ,\n",
       "       -0.42269436, -0.37401034,  0.00314142,  0.0235486 ,  0.01371446,\n",
       "        0.20386136, -0.316417  ,  0.07201042,  0.36181587,  0.10993083,\n",
       "        0.13336755])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The fit is underconstrained, no p-value can be provided.\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th>constraint</th><th>&chi;<sup>2</sup></th><th>d.o.f.</th><th>local p-value</th></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::FormFactors[f,g,h,htilde]@MR:2021A</tt></td><td>23.5748</td><td>21</td><td>31.4115%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_long12^A_f_perp12^A@SCET</tt></td><td>0.0089</td><td>1</td><td>92.4992%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_long12^T_f_perp12^T@SCET</tt></td><td>0.0473</td><td>1</td><td>82.7846%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_long12^V_f_long12^T@SCET</tt></td><td>0.0472</td><td>1</td><td>82.7951%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_long12^V_f_perp12^V@SCET</tt></td><td>0.0983</td><td>1</td><td>75.3829%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_perp12^V_f_time12^A@SCET</tt></td><td>0.0062</td><td>1</td><td>93.7233%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_perp32_a@SCET</tt></td><td>0.0156</td><td>1</td><td>90.0538%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_perp32_t5@SCET</tt></td><td>0.0710</td><td>1</td><td>78.9949%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_perp32_t@SCET</tt></td><td>0.0077</td><td>1</td><td>93.0008%</td></tr>\n",
       "<tr><td><tt>Lambda_b->Lambda(1520)::f_perp32_v@SCET</tt></td><td>0.0162</td><td>1</td><td>89.8664%</td></tr>\n",
       "</table><br/>\n",
       "<table>\n",
       "<tr><th>total &chi;<sup>2</sup></th><td>23.8932</td></tr>\n",
       "<tr><th>total degrees of freedom</th><td>-1</td></tr>\n",
       "<tr><th>p-value</th><td>   nan%</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.GoodnessOfFit at 0x7fd4a10b6390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1.11 s, sys: 1.84 s, total: 2.95 s\n",
      "Wall time: 975 ms\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "bfp = analysis.optimize(\n",
    "    start_point = start_point,\n",
    ")\n",
    "display(bfp.point)\n",
    "bfp_gof = analysis.goodness_of_fit()\n",
    "print(\"The fit is underconstrained, no p-value can be provided.\")\n",
    "display(bfp_gof)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d726941a-cbe3-4f73-964a-115357b8e642",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Generating posterior-predictive samples using MCMC's"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "c1f22d5f-00ba-4afb-9196-ccfbb7ce8d62",
   "metadata": {},
   "outputs": [],
   "source": [
    "# we run 5 MCMC\n",
    "mcmc_chains = 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "1de02b94-6aa0-4cef-8102-e92714831c84",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MC Markov Chain #0\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/10 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 10\n",
      "INFO:EOS:Prerun 0: acceptance rate is  20%\n",
      "INFO:EOS:Prerun 1 out of 10\n",
      "INFO:EOS:Prerun 1: acceptance rate is  63%\n",
      "INFO:EOS:Prerun 2 out of 10\n",
      "INFO:EOS:Prerun 2: acceptance rate is  46%\n",
      "INFO:EOS:Prerun 3 out of 10\n",
      "INFO:EOS:Prerun 3: acceptance rate is  31%\n",
      "INFO:EOS:Prerun 4 out of 10\n",
      "INFO:EOS:Prerun 4: acceptance rate is  25%\n",
      "INFO:EOS:Prerun 5 out of 10\n",
      "INFO:EOS:Prerun 5: acceptance rate is  22%\n",
      "INFO:EOS:Prerun 6 out of 10\n",
      "INFO:EOS:Prerun 6: acceptance rate is  16%\n",
      "INFO:EOS:Prerun 7 out of 10\n",
      "INFO:EOS:Prerun 7: acceptance rate is  18%\n",
      "INFO:EOS:Prerun 8 out of 10\n",
      "INFO:EOS:Prerun 8: acceptance rate is  10%\n",
      "INFO:EOS:Prerun 9 out of 10\n",
      "INFO:EOS:Prerun 9: acceptance rate is  18%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  19%\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MC Markov Chain #1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/10 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 10\n",
      "INFO:EOS:Prerun 0: acceptance rate is  19%\n",
      "INFO:EOS:Prerun 1 out of 10\n",
      "INFO:EOS:Prerun 1: acceptance rate is  64%\n",
      "INFO:EOS:Prerun 2 out of 10\n",
      "INFO:EOS:Prerun 2: acceptance rate is  50%\n",
      "INFO:EOS:Prerun 3 out of 10\n",
      "INFO:EOS:Prerun 3: acceptance rate is  33%\n",
      "INFO:EOS:Prerun 4 out of 10\n",
      "INFO:EOS:Prerun 4: acceptance rate is  28%\n",
      "INFO:EOS:Prerun 5 out of 10\n",
      "INFO:EOS:Prerun 5: acceptance rate is  20%\n",
      "INFO:EOS:Prerun 6 out of 10\n",
      "INFO:EOS:Prerun 6: acceptance rate is  17%\n",
      "INFO:EOS:Prerun 7 out of 10\n",
      "INFO:EOS:Prerun 7: acceptance rate is  17%\n",
      "INFO:EOS:Prerun 8 out of 10\n",
      "INFO:EOS:Prerun 8: acceptance rate is  13%\n",
      "INFO:EOS:Prerun 9 out of 10\n",
      "INFO:EOS:Prerun 9: acceptance rate is  21%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  18%\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MC Markov Chain #2\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/10 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 10\n",
      "INFO:EOS:Prerun 0: acceptance rate is  21%\n",
      "INFO:EOS:Prerun 1 out of 10\n",
      "INFO:EOS:Prerun 1: acceptance rate is  64%\n",
      "INFO:EOS:Prerun 2 out of 10\n",
      "INFO:EOS:Prerun 2: acceptance rate is  48%\n",
      "INFO:EOS:Prerun 3 out of 10\n",
      "INFO:EOS:Prerun 3: acceptance rate is  31%\n",
      "INFO:EOS:Prerun 4 out of 10\n",
      "INFO:EOS:Prerun 4: acceptance rate is  27%\n",
      "INFO:EOS:Prerun 5 out of 10\n",
      "INFO:EOS:Prerun 5: acceptance rate is  22%\n",
      "INFO:EOS:Prerun 6 out of 10\n",
      "INFO:EOS:Prerun 6: acceptance rate is  21%\n",
      "INFO:EOS:Prerun 7 out of 10\n",
      "INFO:EOS:Prerun 7: acceptance rate is  15%\n",
      "INFO:EOS:Prerun 8 out of 10\n",
      "INFO:EOS:Prerun 8: acceptance rate is  12%\n",
      "INFO:EOS:Prerun 9 out of 10\n",
      "INFO:EOS:Prerun 9: acceptance rate is  17%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  15%\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MC Markov Chain #3\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/10 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 10\n",
      "INFO:EOS:Prerun 0: acceptance rate is  20%\n",
      "INFO:EOS:Prerun 1 out of 10\n",
      "INFO:EOS:Prerun 1: acceptance rate is  69%\n",
      "INFO:EOS:Prerun 2 out of 10\n",
      "INFO:EOS:Prerun 2: acceptance rate is  50%\n",
      "INFO:EOS:Prerun 3 out of 10\n",
      "INFO:EOS:Prerun 3: acceptance rate is  31%\n",
      "INFO:EOS:Prerun 4 out of 10\n",
      "INFO:EOS:Prerun 4: acceptance rate is  28%\n",
      "INFO:EOS:Prerun 5 out of 10\n",
      "INFO:EOS:Prerun 5: acceptance rate is  23%\n",
      "INFO:EOS:Prerun 6 out of 10\n",
      "INFO:EOS:Prerun 6: acceptance rate is  19%\n",
      "INFO:EOS:Prerun 7 out of 10\n",
      "INFO:EOS:Prerun 7: acceptance rate is  16%\n",
      "INFO:EOS:Prerun 8 out of 10\n",
      "INFO:EOS:Prerun 8: acceptance rate is  11%\n",
      "INFO:EOS:Prerun 9 out of 10\n",
      "INFO:EOS:Prerun 9: acceptance rate is  17%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  17%\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MC Markov Chain #4\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/10 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 10\n",
      "INFO:EOS:Prerun 0: acceptance rate is  20%\n",
      "INFO:EOS:Prerun 1 out of 10\n",
      "INFO:EOS:Prerun 1: acceptance rate is  67%\n",
      "INFO:EOS:Prerun 2 out of 10\n",
      "INFO:EOS:Prerun 2: acceptance rate is  47%\n",
      "INFO:EOS:Prerun 3 out of 10\n",
      "INFO:EOS:Prerun 3: acceptance rate is  33%\n",
      "INFO:EOS:Prerun 4 out of 10\n",
      "INFO:EOS:Prerun 4: acceptance rate is  27%\n",
      "INFO:EOS:Prerun 5 out of 10\n",
      "INFO:EOS:Prerun 5: acceptance rate is  23%\n",
      "INFO:EOS:Prerun 6 out of 10\n",
      "INFO:EOS:Prerun 6: acceptance rate is  20%\n",
      "INFO:EOS:Prerun 7 out of 10\n",
      "INFO:EOS:Prerun 7: acceptance rate is  17%\n",
      "INFO:EOS:Prerun 8 out of 10\n",
      "INFO:EOS:Prerun 8: acceptance rate is  14%\n",
      "INFO:EOS:Prerun 9 out of 10\n",
      "INFO:EOS:Prerun 9: acceptance rate is  18%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  17%\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 3min 54s, sys: 7min 43s, total: 11min 37s\n",
      "Wall time: 4min 6s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "for i in range(0, mcmc_chains):\n",
    "    print(f\"MC Markov Chain #{i}\")\n",
    "    \n",
    "    # Set random seed for reproducibility\n",
    "    rng = np.random.mtrand.RandomState(14408 + i)\n",
    "\n",
    "    # Run i^th MCMCs, the number of chains, and the number of pre-runs can be increased for publication plots/numbers\n",
    "    samples, weights = analysis.sample(preruns = 10,\n",
    "                                       pre_N = 5000,\n",
    "                                       N = 10000,\n",
    "                                       stride = 5,\n",
    "                                       start_point = start_point,\n",
    "                                       cov_scale=1e-8,\n",
    "                                       rng=rng)\n",
    "\n",
    "    # Write MCMC on disk\n",
    "    eos.data.MarkovChain.create(f\"samples_mcmc_{i}\", analysis.varied_parameters, samples, weights)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "17456ae1-6af9-4d84-a926-5d3ab7325850",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-04-07T13:42:47.809592Z",
     "start_time": "2021-04-07T13:42:47.367806Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found 5 chains for a total of 50000 samples.\n"
     ]
    }
   ],
   "source": [
    "mcmc_paths = [f'samples_mcmc_{i}' for i in range(mcmc_chains)]\n",
    "\n",
    "chains          = [eos.data.MarkovChain(path).samples for path in mcmc_paths]\n",
    "chains_weights  = [eos.data.MarkovChain(path).weights for path in mcmc_paths]\n",
    "\n",
    "samples = np.concatenate(chains, axis=0)\n",
    "weights = np.concatenate(chains_weights, axis=0)\n",
    "\n",
    "print(f'Found {len(chains)} chains for a total of {len(samples)} samples.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "ba6634a9-63a9-40d3-a611-c55960478e21",
   "metadata": {
    "scrolled": true,
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAEQCAYAAABPxOQhAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAAAfyElEQVR4nO3dXW8bV3oH8P8TxRaiKAklxbWbBN6ECrLbDZoWstwUW+xNIQH7AaSkyN1eVO4niNFPUDhAUaC9snqxQC9SxNJNCzRNIXX3Ik0Ax6Ky9a7bVIgkS4myFmyRtKOXSLbz9GLOkIejGc5QnBdy+P8BhOblzPDRSHp4dObMOaKqICKifHgi6wCIiCg+TOpERDnCpE5ElCNM6kREOcKkTkSUI0zqREQ58mTWAYgI+1QSEZ2Aqop3W+ZJHQDYV56IqDUix/I5ADa/EBHlCpM6EVGOMKkTEeVI0zZ1ESkAKJrXRVW97FNmCkAVQFFVZ4O2ERFR8sJq6m8BGFfVeQAQkRl7p0neUNVFsz7hty3uoImIyF/TpK6qs1ZNuwhgzVPkorVtDcBYwDYiIkpBpC6NIlIEUHZr35aCZ30kYJv3fDMAZrzbiYioPVH7qU+p6iWf7VUAwxG2NTC1f7f9nZ3UiYhiEprURWRKVd8zy2OqumztvoF6zbwIYMGse7dRit6/vllbfufN8xlGQkRpa9qmbm5yXhGRkoiUYGrgIrIAAOYGatGUK6jqot+2ZL8FIiJySdaP6IuIZh1D3rCmTpR/IuI79gsfPiIiyhEmdSKiHGFSJyLKESZ1IqIc6Yjx1OmEln5RXx7/eXZxEFHHYE2diChHmNSJiHKESZ2IKEeY1ImIcoQ3SnPCfoqUiHoXa+p03NIvGnvWEFHXYFKnSN6/vsn/Boi6AJM6EVGOMKkTEeUIkzoRUY4wqRMR5Qi7NPYyjh1DlDtM6j3I7cXyTl/GgRBR7EKbX0Rkyp2T1GffmIisunOYisgVs70iIgsi8m7cARMRUbDQmrqqzovIpYDdw6o6CjgJHkDVbJ/mhNNEROlr60apJ3EXVXXNLBdEpNjOuYmIqHWxtKmLyIyqzlqbhgGUReSqqh6r5YvIDICZON6bomnladDKL3/tLKxew9DbbyUTEBElIq4ujZP2iqrOqmoVQFVEpryFzf5xVR2P6f2pE7ljyHAcGaLUtJ3URaTgWZ8x7etERJSyKL1fJgCM2zVuT2+YYQBla/2aKTMFODda4wmViIjCROn9sghgyLNt0lpeA3DJWq8CWDYvJnQiohTx4SOqufXxFgDghYzjIKKT49gvREQ5wpp6Do1uzgEAVs9PN92PV4Ybtu8vLSUaFxEljzX1LsLZh4goDJM6EVGOMKkTEeUI29R7RK0dnYhyjTV1IqIcYU2dApW2S6isiFl7M/qBHOuFKDOsqRMR5Qhr6jlxkjbz6+v1IXvejDBe5sivPkTlttO3nUPyEnUmJnUKtrMK3D5ylp9rofmFiDLD5hciohxhUiciyhE2v+ScO6zAaMD+u1sjAOojNALA+r19Z+GpGAOxe8SM/zzGExORjTV1IqIcYU2dOp79X8TrP30xw0iIOh+Tes6cuvFFbXkUHBqAqNeEJnUz1+glewo7z/4KgCUAC6r6nnVMFUBRVWfjC7c32MPrvvPm+QwjIaJuE2WO0nkRudSkyLSZxxRAw4TTiyIyIyIT9n5qlIcEzuYRos4Rx43SgogUrfWLANbM8hqAsRjeg2J06sYXtRcR5UscberDAMoiclVVLwEoePaPeA8QkRkAMzG8N3lsH9U7Lw43KRenhmnwWFMnylTbSd1tMxeRqtWW3jSfmGPc47TdGHqZPX5LkkY353Cq/AXwxADwgz8LLT9Xvllbnh5+I8nQiMjSVvOLaTP3Nq/cQL22XgSw0M57UPda39nD+s5e1mEQ9ZTQpC4iEwDG3RugZpubqK+Zdffm6LyqzgMomuMKvEmavLtbI7VX0tbv7eOz9XJ7E2Av/YJjrhMlJErvl0UAQ55tk+ZrFcCyec1b+98zi0zoXeKz9TKeNsMDvJpxLER0cnz4KAVurTbLLot2Lf6FNs9Vufdv+HptGXNDk5h+bdrZuLPqfGUNnChTTOoZadZ8MfKrD+srb/5VCtEQUV5wQC8iohxhTb3DVT64Vl95+U9Tf/+DdafJ6O7BUNvNNkSUPCb1HrR9NIptfQAAKD/exmt9Z3GmXELf3h2nwOl62YEvKwCAvoeHDduJqDMxqXeh63N/m3UIgdyHodYfsX86URaY1CnQvb1DfPfwEQDgack4GCKKhEmdYnFv9wgAMIxTvvtvfTFYW37hm/9yFlavYejttxKPjaiXMKl3qYYRFl8IH4ulU5T2vsbv9pyhei9kHAtRHjGpp6itR+sTMrx5H32eMdXckR6/0zNNtt9LJT4iag37qRMR5Qhr6h3Ercn7Dsu18QlGn/gq1XhS5Q4vMP7zbOMg6nJM6jnWDe3utYerNn6NoT//40xjIcoDJvWcWHm8DQAY1gc4K89mHA0RZYVJvcN9Zh7mOVPeB17JOBiv258CD3aBnUoy53ebZDYGgR/8JJn3IMoZJnVq4A4fEKfr62XcvWeeXnoq9tMTkYVJvYfYTTRxWN/Zw/X7ZZR3HwJwPhB+84hdHYmyxKTewc6US7W+4dsYbT6btw/32E7Qd9sZLGzg1D4wkHEwRDkWmtTN/KOX3CnsPPsKcCaXLgK4qKqXzfYKgCUAC9bUdtTFkmiWwcYn8Z+TqMdFmaN0XkQuBex+y5SZFZGLIjKjqrMApjnhdPyiTklnJ+Be6AkztzJXW65Nr0fUo9pqfjEJ3FUEsGCWCyJSVNW1ds5PZCttl/A/K58CiJa8meypF8UyTICIFAGUrdr5MICyiFwNKD8jIksishTH++fN/W+fw/1vn+uoNnEi6g5x3SidUtVaE41bgxeRqohMqeq8Xdjsd8s0jiZFXeF86XcAgFNPKID0P3zsWjgR1bWd1E3Sfs8sjwEYB7CkqsvtnpuCdXMtvrr/YwDAl48LePXZDQBAaW8LlfITwMrcsaaS9Xt7uPt9GX2eXjMHN/try0+9cZhs0ERdIrT5RUQmAIybXjDutgVr3xURKYlICU6zyzWzbwpwbrQmEXgv6rt9p/Y6ybHDm/cxvHk/gciIqFNE6f2yCGDIs23S2udXZVw2Lyb0LpBId8WEDH1Uvw1z0KGDlBFliQ8fZWh0s94uvHqevTMO1s8D61/j1mdzeP1Hu1mHQ9SVmNQpU18++AEAoHr4XMaREOUDkzq1ZeX7O8emvYvTXPkmvnp8Dt/u/xavDDyd2PtEjod936nDMalnwG52yRu3qyMAbF74/QwjacRkTL2CSb2LuTc4y48l40iIqFMwqVNinvzG6Rh1t28EfWi9G6afauWl+kqzAXCIehSTeoewm2Q2YsxWndBdceXxdm0M90HrV27jsJpRRHVslqG8YVLPAT5QFD8me+pWTOoZOnXji9ryw4s/yjASaobjzFA3iWWURiIi6gysqZ/Q+9c3a8vvvHk+w0g6y3cP/7C2zGYhovQxqVNXeGZvE5DTCPqVdUdsvLW9hdd/+mKKkRF1Fib1lI386kOcKn8RXjCndo8eAQAGT8f3q7d+bw8A8MrzzhOntz7eAgAcbPf7DsnLNnLKMyb1DvTM3kbWIWTm3u4R1g/28MIvfw0AGNrbwlfPnvMvvLMKAHhm7wjfPs0mMCKASZ1yprRdyjoEokwxqafEfbiol5tebG4zDBDeFOPecB04/SQwmNzgYUR5wKQeo3Z6xJQ/eRi4z34q9Kw823pgXWLgywqGjx6hT5RDABCdEJM6Zc6utYcXvmutDAUWI+pVfPiIiChHQmvqZgLpS+68pAH7qwCKqjobtI3yxX7IKG7b+gClva3Ezk+UZ6E1dVUNnDzaJG93AmqIyITftnhCJSKiMO02v1wEsGaW1wCMBWwjysTBzf7ai6gXtHujtOBZHwnY1kBEZgDMtPneHc3uCUPJGPiyAgAYPnqEb/8g42CIOkS7Sb0KYDjCtgamnd1tf9c2Y6Ae0UrfdgC1J04BACOjCURE1HnaTeo3UK+ZFwEsmHXvNqKWVPd/bK210OWRqMeFtqmbG53j7g1Qs20BqN1ELZoyBVVd9NuWUOxEROQRWlM3SXnIs23SWn7PLC4220bUipYeSCKiGj5RmoJeH243DedWt3BgmtDvjL5YG4bXvZmKOxvQNwJGeyTKESb1hIz86sOsQyAPu1uj3zjrRHnAYQKIiHKESZ16y86q87r9adaRECWCzS+UO+dWtzCw3Q/sVgLLDH3yFfDFEgCg8rPxtt/TniJv+rXpts9HdFJM6inbPqo/BHP29GqTktQMe8cQ+WNS7zL2hBlERF5M6jHgOC/5YDehEHUr3iglIsoRJnUiohxh80uLoja13P/2udryc8/cTyocIqIGTOoZsnvCEBHFgc0vJzC6OYfRTd5UI6LOw5p6gp7Z2wAAnHnI/uhElA4m9RSwmYWI0sKkTrnQf1QGAByebjqToi+O3kh5wqTepsP/q/ds6f/hc01KEhElj0mdesbArY36IF8D2cZClJTQpG7mJq0CKKrqrGffGIA5sx8AFlX1sohUACwBWLCmtss9e2KM+2CtvePtmBvY/eeAEZ/7HvbwvC//JJ2YiNrUNKm7k02r6qKIzIjIhGci6WFVHTVlx1BP7tO9POH0mXIJ3/PmaNc7WD9fW37q5eP7OVYMdaKwfuoXAayZ5TUAY/ZOT+IuqqpbtiAixXhC7Fyjm3M4Uy7hTLmUdSgUl9uf1l9+24k6XFjzS8GzPuJXSERmPE0zwwDKInJVVS/5lQcw00qgeWIPn3tWns0wEvKya+dE3SgsqVfhJOgwkwBqSd1N8CJSFZEpVZ23C5v9bhltJWCiOFT3f+y7feDL+mxJ+68OpRUOUWzCkvoN1GvrRQAL3gIiUvCszwBYUtXlGOJLlDs41ztvsnbWC3Z2D9FvZkwaPB3e8ctO8PpKYmERxappm7qpYRdFZAJAwW1DFxE7uQ8DKFvr10yZKescRKna2T1Mfcq7g5v9OLjZj1sfb6X6vkS20OqK1SVx0do2aS2vAbhkrVcBLJtXLhP63S3fWwtERJnjw0cZ401TIooTk3oAezIMtrl3D3cMGKJexaROPWm3hRumXkMfLdWWKz8bjy0mojgwqSO+Wrk7hV0cT5PazTLUHQZuOePn73+lwE9fzDga6lVM6h5R5yD1OlMuoW/vTszRUGp2OJEJ5QOTekpY8+5cdn90om7HpE7UBrt9vYqXMoyEyMGk3kFYm88P9wGk1wPa1u0RHqdfm04lJuoNTOpNuLMa3TraCvzj7LvNdvReU63Ua+SFoa9PdA57Cj281m5ERHVM6hF8tl7Gf59+nHUY1I7du7VxX4jyjEmdKAJZeMZZGGz8z8yutRN1AiZ1D3siadvoZr0N9K7/sPJEx7DtnNLGpE6UsaBp8fghQCfBpE6UknaG5GWNn6JiUic6qd279eXBM75FGnq5nE04HiIwqUdmj6HObow9zE7kEdljwgyMcwAwShaTOlFKNh5sYn9bsg6Dco5JnSgCe2q8kwzXexJBN1CJmgn97TRzjVYBFFV11md/BcASgAV36ruwYzrdmXKptnx3+EKGkRBFx5upBIRMPG1NHu1OOD3hU2xaVSc9CT3sGKL82/jUGdL3BO3wRCfVNKkDuAhgzSyvARjzKVMQkWKLxxClYvfoUe0VtWy7Nh5sorRdQmnvZOPCELUjrPml4Fn3e5RyGEBZRK6q6qUox4jIDICZiDF2BPZ4IT+1afE82wdubQC7zcdpd3vFFL75mtPiUWzCknoVTtIO5LaZi0jVakuPcox7nEaMNRN2+zoRUacLS+o3UK95FwEs2DtNjXtJVZejHkOUS267ecBDSC63dk6UlKZt6qo6D6BobnYWrJufbqK+Ztbdm6PzQcd0qtHNuYbBuqi3tNLmnqShj5ZqL6J2hHZpdHu1AFi0tk2ar1UAy+Y13+yYvAmapeisPJtyJNTt4ph0g8gV1vuFiIi6CJ8ojZldg2etnYjSxqRufF79dwDA4P6zCLrV1erE0JxImojSxqRO5HGScV7cYw53DzEy2B9Smig5TOohVh5vAwCGWesmoi7ApO5xbnULfQ+dWtfjl89lHA3lToSJNaKofHCttjz09lvtREQ5w6RuuE+O9h89D/AGJzWRZJ/2auWl2mxJT71x6FtmbmUOQ9vO7+uFsxxFlBoxqRPFqP+ojN2ys3zScdfbGRPGfXip8rmyBt+jmNQBlD95iN/T57MOgzpQlk+aRqm1E3kxqTfRd/sOb5DSiTX0oskwDuotPZfU37++mXUIRMf5TaTRxo3U0nYJlRVnPlTOgtRbei6pE+WJnbyJAI79QkSUK6ypE3WZg5v9EDOyI0d1JC/W1ImIcqRna+qH/3cfAHC3PII+cP5RyoDfzVGiNvVsUm+GoytS7E6YwNOanHpupT77F3vLdDcmdaJOZX8QDGUXBnWX0KRu5h+tAiiq6qxnXwHO5NJFABdV9bLZXgGwBGDBmtqOiCytDvHrDgEg1vR3RF5Nb5RaE0q7E05PeIq8BWDcTDYNEZkx26dVdbLTE/rm/m+x8nibzS2UCwc3+1GtvNQw5yn1nrDqwUUAH5jlNQBjaJyA2q65FwEsmOWCiBRVdS2uQIl6WauJ2h43Bq8lEBB1rLCkXvCsj/gVEpEigLJbowcwDKAsIldV9ZJP+RkAM97tRFTXaWPH8GZqdwhL6lU4CTrMlJ283Rq8iFRFZMptnvHsd8toSxETUUtufbxVW/6fs5/WlpmY8yksqd9AvbZuN6/UmKT9nlkeAzAOYElVl2OMMzb2BNNE3a6hmcXD7Q65/5ViYPx4d0i75k350fRGqalhF80N0oJ1w3TBfJ0AcEVESiJSglOrv2b2TVnnIKJ27N493tfd3baz2tKphj5aqr383Pp4q/ai7hPaj8rqwWLfIJ00XxcBjPoctmxeTOhEXaChtn82uziofT358NGZcglP7vl9FhHlz8aDTexvm+F5tzkYWN71ZFInylLcU+QNfFkB7mzEek7qXhylkYgoR1hTJ8oD9yZqyBR46/f2cG73ECODThu639ADdm+Zf5r/19r2p96ol6983tgTeejtt9qLn2LTE0md85JS1uJucklSQxt8G/iwUjbyn9SXfoHRzTJWz/OXijpfWPLfLf/u2LYog4G5fdbP7R7WtsU1RkxpuwT8fQkAcOHshVqtvaFHDYcqSE3+k7rlyX/9BK8efYv+o+cB3M86HKLIItf07b7sIU0xlE89ldSJqHX2RB1RvX99E+v39vDK808nFRYFyH1Sr/zy1zh1bx8jqx/iPp7LOhwiX3G1ubvnidIk08zB9ZXa8sDg8WEI/vOL7dpyIeEJPNg235pcJ/X3r2/iR/f2sw6DKFF+Hwi7R49waNrPR3ySclJK2yVUVgSfV8sYRPD4SpUPrtWW2XMmXrlO6q6V7+9g9+C3eHz0ctahEKWm/6jsLOzaf+Y+iTaFdnh7HJnXf/piYLm0kn2ea/89kdSJKBk7u4eofr8HAHh5JFr7+a2Pt7D/jfPfw6svHIaUplYxqRPlXEPzzOng/UHt8DumGcdN3gBQaPIs+tBHS/jhzh4e778MPH+8L2Npu4SBB86zI6++ED56mNs18qk3jn8AuDX70nYJlZ85D0zlrebdqlwmdfcHPbJerm0b3NvAdw85hjpRU6Yppv/oEQ5PR5kfB07yBlB9or/pIGH7S87TqG5Cd9lNLn7bB8xN2cI3X6PyubINPkQukzoRReAdn70FO7utNZvYtXPvdj8Xzl4IPefcyhyGAo4PKt8Lcp/Ut49G8Z3yIQyiMGHdKt0aeRC7fd21fq++fq5Jb5zbO/VyL4887Un29SdfS9sl/Md/VAAAf/JKtP8kek3ukzoR1fn3iGleNmozjJ9zq81nT3KHKni8f4i+gdsnfp+T8BuczNs2341dL3OX1N+/voknbz5G5cj5ZerXBxlHRNQ7/GrztQ8SNP+AsNvmm/nhp78BANz/tD7Yh9vz5uBmP/7ppjOy5FNvHLZ109TbvFNZkUjns5t5frz9k9pys66ccQpN6mau0SqAoqrORtkfdgwRZauVJ1ijJuVmxzVsc/9LGDzj2zbvbus/Kjs9ctrsO+/WtodMLdztTSOVl1AY+jqwXb/V8wOdUZtvmtStyaMXRWRGRCbcyaeD9gMoNDuGiLrXSRO8r9276Pd8uHjP6T4ZOzLY39BU41V9oh/yz3cwYG+8BczjH6wNLx0vY5/DnF/++U59G16q9egZ+mjpWFONy+/G7tBHS/jfSv1cL3zjdN9MOvGH1dQvAvjALK8BGIM1AXXA/pGQY2Jjj5P+R0d9KG2XsH5vDz/Y/Q3SezCaqDf51cSjJPpWx7lpqN0DtQ8C3/fyezo2qJfP4JlIww83lAnoVv+leZgKf/cvGOpb8i1T+xD4+1LDEMVxC0vqBc/6SIT9YcdARGYAzFjrIWEQEeXMX7ydyGnDknoVQLOPXr/9YcfAtLMn3tYuIkuqOp70+8SJMaeDMaeDMacvLKnfQL3mXQSwEGF/IeQYIiJKSJMRHABVnQdQdG+Aujc8RWQhaH/QMURElLzQLo2q+p5ZXLS2TYbsP7YtI93YnZIxp4Mxp4Mxp0xUNbwUERF1habNL0RE1F2Y1ImIciRXSV1EpkRkwvSD9+4bE5FVESmZ1xWzvSIiCyLybvoRN4/Z7D8WX9gxSQu5zgVzrafca2y2p3qdI1zXY/t5XVuXw9/fjswTrchNUreHLDDrE54iw6o6qqoXAPwlgKtm+7SqTlo3d1MTIWbAE1/EYxIT4f3fAjBuekHB+sNJ7TqHxei3n9e1dTn9/e24PNGq3CR1OEMWrJlld3iCGk/XyqKqumULIlJMIT4/TWM2vPFFOSZJYdd51hrErWiVTfM6h10jv/28rq3L4+9vJ+aJluQpqRc868eGJwCcGo5b2zGGAZRF5Kpf+YQVPOt+MXvji3JMkiK9v/kDKFt/JGle54JnPZbhLRIW6f0zvq5eBc96nn5/OylPtKSrxlM3/zp5hyBYM7/gVZ99fiZh9UO1hguuisiU5wfZtnZj9sYX5Zh2xXSdp1T1kruS9HX2qCKB4S0SFvX9s7yuXlV04O9viKjvn2qeiFNXJfWQCxk2pAFEpOBZnwGwpKrLMYV4TDsxB8QX+n22K4brPGW1oY4BGEfC17nFGDtxeItuuK5eHfn7G6Ij80ScctP8EjakgTEMwB4v9JopM2WdIzURYj4WX9bDMITFbLZfcXsPwLnmqV7nbhzeohuua6sx+8XX6dfZ6Kg80So+UUpElCO5qakTERGTOhFRrjCpExHlCJM6EVGOMKlTILtrlxl75IrpSmeXmTGvq1GfuHPH3ggp825ST/A1O7cZMmDMLAd9z2NmX8NThkHXwmybMF+L7rYIcY6JZ6wRs21BRObMdZyy38/av2DFc8VzjshxRijf0s+eUqCqfPHl+wKwYC1PAJgDMGZtG3PXzf6FiOctAZiJUObdhL6vwHPb2/2+Z+v4itlXaHYt4PSFvmIdO2e+znjP6xcLgNWA7XacUwBKTfZfcWM4QZxB5U/0s+cr+Rdr6uTL1KRrfXfV6c9b9hQrAnCfblyC8zBM2Hmn4AySNNqkTBHABwBOPN26iBS9D5GEndvUnmt9kAO+ZwD4G1UdUtVpVa2abUHXYgrAqnXsmDn3rF8MHmtWzGH84rQVThJnk/It/+wpHUzqdIxpbrhslgMTijoPk7h/2ONw/ribndcdiKoMJykEGVPnyUnfxByFOgMx+TVxNDv3pNYHcGqmaJop3nWbZppcixEEJ9zAa2DOuwjnA/CST5FR09QyBWeQqukm+3fc2FqNM6h8qz97Sg+TOh2j5nFoVX0vYpIDnMTjTSxeY+bcazg+sJKfa3CGnK3xPPkXZtl9CjDKuaMy12URztgg/+hTJMq1AJwBogoB+4rmv4BZOLVor1VVXVbn6cZVHP9eVs21riL4v6KocYaVb/U8lKCuGvuFOpNptrhsNUX4lZkwX93BwoJuVBZQHxp1Dk57sD0R8JqnbLMbjiMApkRkWVXXIpw7lFszVtXLqlr1/ifjcy12EDyA1KrZV/XZV7Q+kKoi4n4gHqOqsyKiInLN+zNQ1UVzI7Ph+BbjDPwZR/nZU7qY1OkY86//srsclEzM/gkAiyZpTmjwWB4FtcbM8PbIsEy45UxCKopIwSTQMTgJbgrAsvkvInDSAhG5oqp2LTXw3G6MQeeyrMG6NjDjgph1v2sxj8bmE/tajsKnycOcZ9aNy3xwvO051i5fNN9T1W8/nA+NooismevYUpxBP+MWfvaUIiZ18rMGYMfnD3gcTlKFqi6bpDYHpxkBcBKBW34VwAWYXhWozyDj1nYLYoYwtcqOA/hrEamapDsGJ+ldEZHLZr97nik0T+hjsG70mvgDz20S4prnHMe+Z/N9z4hIGU5b9mXr/Y5dC5PwbphzFd3yxrCVuO1rcNWUcz8ERwDMiMgNE+Mk6h9ugJPwJ604Rt1l84F8GU7Crpq4I8cZ9H01+9lTtjigFyXCNHUMR2mTj1rW1LwvS0JDoZqEVo77vE3e74qqusmzgIjXi6gZ3iilpBRbSFBRyy64bfNJJF7zX0kqc2ZaXTtdrVwvokBsfulh5l/oCdSbHS6p6mRMp29ldptIZVNqs50Pu4/QLlMrr3qSeJazAVGOsPmlR5mEfsVN4uI8jn5RVdk1jaiLsfmld/0jnBuYrlGkP7UYEcWMSb0HmS5wY57mjAlYvRckYDArIupsTOq9qdYPHWjseWE9TDOO5o/yE1EHYlLvTd5eFjOoj93hjmUSNJgVEXUw9n7pQeYBmkXT37sM5yGXUbN+rfnRRNTJmNR7lPvQi8VvJEAi6jJsfiEiyhEmdSKiHGHzC/nyG8wq65iIKByfKCUiyhE2vxAR5QiTOhFRjjCpExHlCJM6EVGOMKkTEeUIkzoRUY78P+d3qjKqqxpoAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAEQCAYAAABPxOQhAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAAAhQElEQVR4nO3dXW8bV5on8P8TJ1YiyTYl2Wt3krYdujfOJuPFRJYn2DT6ohfSYKcXC+yF5Cz6bm7k/QQx+hMM7G9gzUXfBbCkvZrdpAEJHSwCe5GYUrqTuNf2WpIttxxrLJGULVEWZeXsRZ0iD0tFVpEsVhWL/x9AqN75iBIfHp46L6KUAhERJcMrUQdARETBYVInIkoQJnUiogRhUiciShAmdSKiBGFSJyJKkFejDkBE2KaSiKgBSilxbos8qQMA28oTEdVHZF8+B8DqFyKiRGFSJyJKECZ1IqIEYVInIkoQJnUiogRhUiciSpCaTRpFJAUgrR8XlFKXXY4ZBZAHkFZKTVTbRkREredVUr8IYEgpNQ0AIjJu7tTJG0qpWb0+7LYt6KCJiMhdzaSulJowStppAIuOQy4Y2xYBDFbZVkFExkUkIyKZRgMn6jRT96YwdW8q6jAo5nz1KBWRNICsXfo2pBzrA1W2VdAfFHZVDbuTEhEFxO+N0lGl1CWX7XkA/T62ERFRCDyTuoiMKqWu6mVnVcotlEvmaQAzVbYREVEIaiZ1fZPziojMicgcdAlcRGYAQN9ATevjUkqpWbdtrf0ViOLJrgNnPTiFqWaduk7IZ1y2jxjLV/XibK1tRETUeux8RESUIEzqREQJwqRORJQgTOpERAnCpE5ElCBM6kRECcKkTkSUIEzqREQJwqRORJQgTOpERAnCpE5ElCC+xlMnovCYA4CNvTsWYSTUjlhSJyJKECZ1IqIEYVInIkoQ1qkTNciu+05ivfftr1ZKyx/86q0II6F6MakTEYDKRE7ty9ccpfb0dS77BkVkwZ7uTkSu6O05EZkRkU+DDpiIiKrzLKkrpaZF5FKV3f1KqTNAaVLqvN4+xrlJidrfN0tZ/PngHn770cmoQyGfmrpR6kjcaaXUol5OiUi6mWsTEVH9Amn9IiLjSqlpY1M/gKyIXKt2vIhkRCQTxPMTEZElqBulIwAm7BWl1AQAiEheREYdCd/ebx+jAoqBiELw2dfLpWVWy8RP00ldRFKO9XEAGaXUfLPXJqLk44dEsDyTuogMAxgyS9wiMqOUGtGH9APIGqdMAkiLyChg3WgNOGaijhfHRBjHmDqRn9YvswD6HNtGjOVFAJeM9TyAef1gQifywRzEi6gZ7HxERKFgST4cHPuFiChBmNSJiBKE1S9EHSp3fbK03PfJxQgjoSAxqRNRU+wPh4GlLNZ//ZuIoyEmdSLy7fZXK9hZ2gAAdJ09EnE05IZ16kRECcKkTkSUIKx+IYqxiokrjkcXB7UPJnWiJsV96jd2+uksrH4hIkoQJnUiogRh9QtRyOzBu8beHWv5c1g+atnzUPwwqRO1mal7U/g2b412/WHqHyKOhuKG1S9EhM++XsY3S1l8s5T1PtjF/cdd2Hh+BDt3NwKOjOrFpE5ElCBM6kRECcI6daI29m3+C7x2rx9Aa2+81stsG0/h8iypi8ioiMzU2J8TkRkR+dRxzrCehJqIIvRt/gt8m/8i6jAoJH7mKJ0WkUs1DhnT85gCsBK6Pm9WRMZFZNjcT0TEknzrBFGnnhKRtLF+AcCiXl4EMBjAcxBRFXarlbglyp27G6UHhSeIOvV+AFkRuaaUugQg5dg/4DxBV8uwaoYoQGb9epB27m7gdnHF+0CKhaaTulJqAgBEJK+rXvKwEr3XOfZ5qtkYiNpRZa9PomA0Vf2i68yd1Su3UC6tpwFUvclKRETB8tP6ZRjAkH0DVG+zE/WkXrdvjk4rpaYBpPV5Kd4kJYqHb/NfYOreFL8hJJyf1i+zAPoc20b0zzyAef2YNvZf1YtM6EREIWLnI6I4enDT+vmvAE59HGkoABoeE4bCx2ECiIgShCV1ojZRb2m52vHb33Xh9uoKCo+78Is3d4IIjWKEJXUiogRhSZ0ooXqXDpeWN995BgDo+0MGknsbhUfsHpJUTOpE1JbMYRF++9HJCCOJFyZ1Ig+565Ol5b5PLkYYSWNOLKzgwI8PAAAPAOwVdvBTsYB3jnZ7nttz94fS8tbZv2lNgBQoJnWiAEXRscesZsE7oT89xQyTOlEbOZadKy0/7T8f+vMvF8ol93+LX4bynKxmqQ+TOhGVHMvOAa/0WCsNdnpyG2rXnKTjw9Q/NHRd8odJnYhcza3OYbu4gr6Db0Xy/HEbH75dMKkTUaCiriLqdEzqRBHr+0OmtJz7T0MNX+fEwgr6ik9dr7NXON3wdam9MKkThYDD3frDKpfmMakTUfPWF3Boq4juLMeSiRqTOpHBLlGPvTsWcSSVCpkMzua/R+/Wj1g+/7Oow8GJhRUM5D9H7kHwc6JSc5jUiVrIHinx795pPPl9s5RFz1qhoXfroa1ldBWtJoY7B6vHMPDl59h4fgQHtp4AR89U7MvpSaefFOp/fgofkzpRzB3LzuHA1hP89OpD3+f0/SGDE4+OlRJ6PZbWtqyfr7/EibrPpqh5JnU9/+glewo7x74UrMml0wAuKKUu6+05ABkAM8bUdkSdy57JCABOe3fqWVq3EusbOsEGoatojK9utj1/eAPHsgX8VDyz/yRqO37mKJ0WkUtVdl/Ux0yIyAURGVdKTQAY44TTROHL59421hq7aXngwRMAwInX+EW+HTX1V9MJ3JYGMKOXUyKSVkotNnN9onYwt1rubPPG8QgDIQDlZpGdOk5MIB/FIpIGkDVK5/0AsiJyTSm1r5QvIuMAxoN4biIybohuvgr0HgvkmmZ1zc7BfpxYWAnkutRaQX2/GjWTt12CF5G8iIwqpabNg/V++xhOwULUALs7/qtb4dWFV9TLoze05yX/mk7qOmlf1cuDAIYAZJRS881em6htrC9YPx8sl26Ebn/Xhd41PdZ5uv5Lnpz7EQdePimtv9g9BwB49fERvHxzoalwc8UVvPKsCxsH/opGR2exRnS0J9o4BaBcHw8Ae6fLbWcqxnz/sMEnJF/8tH4ZBjBklrhFZEYpNaL3XRGR3+nDLwOYBJDWrWbgLKUTtTNzFiR8KNEFUsVm8SV2Nhvv1bmqngUYDUXBT+uXWQB9jm0jxj63737z+sGEToli3hS1vpQ2oM7mjW5efRyP5odLa1aPpLViMeJIyMY2S0Ra7vok+uykHbNhAtqVXe+f21vF8x6rNYo5iUbX2SORxJVkTOrUeTK/Ly8P/WN0cVAFJvtgMKkTxUjfHzLI597Gv8kexQscxZH4VdsHauDLz0vLj98MZ87TpGNSp45nj8zYV1FfHoxDW1ZHmKX1LZyc+xEAcLSnC7lf/nzfsZW9QZOlf3kDPQd1O/dzfxNtMAnHpE4UY16tUfqX6x+wy7a+uYP8T1vo3+YY6EnCpE7kwpypaDjCOIjqxaRO1CB7blHJvY1CHWPUrm3tYFmPwvjO6RYEFpJVjuoYS69EHQAREQWHJXVKLLP3Z98nFyOMZD/7punGnf8Nu1Y8FeMiVuWYL9G5/ZUxqNjB6OKIMyZ1okbZ470UuuDodN2YzafNXyNG7u2tlpb9TObXc/eH0vLLs+7NG+3pAQG2Za+GSZ06Rqnp4r/8L5zvsWb+6Wuwp39QereMKeokmEmc41KqpmgwqVNimC1Wxprs5m/fBAUAHG90HMNyk8PXf/zRdb898iIA9EZQnbBXOI3V3ZehPqdZIsehUJ+6IzCpEwXMriLoXTusB6QlCg+TOlEN+dzbuL/XBQD4xZvJ6aRTUUUjh6sf2IByhynWeUeBSZ3Itm5MPDHANthh2HjOxB80JnXqbJnfA9nvGjp1bcsqub/YfYne+zkAQOrxI+Dj9wILj6heTOpEFLlcsdz+vO/gWxyGtwlM6kQB2CxaLUheqsbr3e1rkL8266bPvl5uZThtxbMPm4iMisiMx/5hERmvtY2IKEg7dzdKDyrzTOq1Jo42Jpee1evDbtuCCZWofb3YPVd6ELVSs6NNXACwqJcXAQxW2UbUXtYXrEfCuu5T8jVbp55yrA9U2VZBV8uwaoaoQx0yhkd43sMuWkFqNqnnsX+sHrdtFZRSEwAmAEBEVJMxEDVte+kkpGD1WU91/6Vyp91+ffch1v51EbSf1wxNFJ5mk/otlEvmaQAzet25jagjvNg9h5/9kNdr+RpHErWGn9YvwwCG7BugetsMULqJmtbHpJRSs27bWhQ7UUfqX94oPYicPEvqOin3ObaNGMtX9eJsrW1EUcpdn0Tf6lzUYcQSq06ShZ2PKLke3igvn/LuwEKtZQ8idijkoX47DZM6EcVGVzFbSvpsFdMYJnXqSHNbK8gX3geuL0FwCN3IRR0SBcwcOuC3H52MMJJwMalT7AQ5gxFRp2FSp0Sxp6HLfcvuD+3O7qB0/H/8EU/7rSkFH7/JeyNemNSJQtYp47+wyWU0mNSJPDzcyVs/nx4pJeTXX/s+woiIqmNSp7Zm1r+7mdvSky+wjXrinVku/y8snOzcezHNjtJIFEv3H3fh/rNTVgsXog7CkjrFQu76ZHnlQ4kuEKI2x6ROoTKTd98nF0N5zrWtHWxiCwBweqAnlOekxpnDFhyXwxFG0p6Y1ClZ7GFy945XbO4tjd/dFcjTdEoLljg6lrXujxx48KTU69TPPKadgkmdIlNR5dKMBzeDuY7Gevh4WS2ewfPnR6IOo20wqVM4Mr+3fj78U8ODa93+aqW0/MGv3mroGkzYybRzdwNPs9Yka8feWo84mmgxqRMZNovlEQR7D/LtUUtch+x9ujKAnW2r41PX2c4r4fO/luLNLuEDAP6+JU9hJnKKF/uDY6e4gr6D+7+d5YrWt7cnBeBYjet00uBeTOoUO/b4LQCAj9+LLhCiNsSkTm1ve8kqeb3xzrLHkfVhCb71VtUzYPP7gNok7Tfw5eel5fVf/6ZFzxIvnkldz02aB5BWSk049g0CmEJ5ht1ZpdRlEckByACYMaa2IwqNPV4LUaepmdTtyaaVUrMiMi4iw46JpPuVUmf0sYMoJ/cxTjhNRG7ieoM1KbxK6hcAXNfLiwAGUTnBtJm400qpab2cEpG0UmoxsEipI+X++Kfyyn9o7Eap2VGo92CTARHFnNeAXinH+oDbQSIybiR0AOgHkBWRa9WOF5GMiGTc9hO1ymbxJevKKdG8Sup5WAnaywiAUn27XfcuInkRGXUkfHu/fQynqOk0D2+UlxvsiGTqvm/NL5p6/Kjpa1FnCKIjW1x5JfVbKJfW0wBmnAeISMqxPg4go5SaDyA+SrD7z04Bj612D794cyfiaKgd9Nz9AQe2nkQdRqzVrH7RJey0iAwDSNl16CJiJvd+AFljfVIfM2pcg6jl1rZ2Sg+iTuXZpNFokmjeIB0xlhcBXDLW8wDm9YMJnZpiz1x0vidZX5EpGF1Fqzx5aGsPOHDc4+jOwM5H1JbsOtHt1S50RxyLEydcpigxqVPrVIzbEoCHxhC7pz4O9tqUKPaY68eyc3jaf75i32dfL2Nnyfrg/bt3/LQDaS9M6kTU9vqXN3BAN6TbO30i4miixaROLTOV/a60PNb/790P0jMVzeVvAgNn9m0novowqVPTpu5NlZbH3h1r6Br5wvvAK9bgqam+v3oeX8hY/da6nwU7iBclSyfOmuTVo5SIiNoIS+pEFHtdxSwO7TY3vIM5DO/jN5M7UTWTOrWNwh1jGACz/p2ISpjUKT42n1o/f+JNUqJGsU6diChBWFKnUN1/dsrzmHzh/dJyqvsvAKzhAvI7ViuGU12pcpPHKjMccXhdsh3aeggAOLa7sK8jUhIxqVMo7Dbrp/Hz0jZOOUdR+2Ypiz8f3AMA/PajkxFHEwwm9SQwu+MP/WN0cbSAWWqnzmZOg3dcDkcYSbwxqVNjzA+Sw701D+27YU5e8fOqx/nFEj5RdUzq5F/QA3RFiHXulFRs/UJElCAsqVOwWliat0vXvQf5b0tUjee7Q09LlweQtieUduzPAcgAmLFnSfI6h+IryRPyEnWCmkndmGd0VkTGRWTYnqfUMGZu83kOhcln65ipe1PYXrUmgj5/PNz2vGYddz0lcfO8118LNCSituRVp34BwKJeXgQw6HJMSkTSdZ5DREQt4JXUU471AZdj+gFkReSa33N0CT4jIhk/QRIRmVbVs4p261Tm9T03DytpV2XXmYtI3qhL93OOfZ7yGSvFwFT2O8jMIaurPoAL/7XP9bjcH/+Evq0V131ErXTgwRPPY3ru/lBafnk2WcPweiX1WyiXvNMAZsydIjIOIKOUmvd7DkXMT/36+gLwYgd4Y7PqZewOQA+yj4DD8ZgE+sXuuahDoBjrlFmQala/KKWmAaRFZBhAyr7hKSJ2op7U6/bN0elq5xARUet5NjOwmykCmDW2jeifeQDz+jFd6xxKsAc3y8suE0yb47cc6QojIKLOxV4cFCh7NEbWpxNFg0mdPE1lvysNytUHII/GR070MxhXo23WiYhJPT7qHT43iO74CR6yl6hTMalToJbWtwAAe1s7pW0vdl+yxE2xYM+C9Lxn/wxcn329XFpu5wkz+E6jpphjped+2fxY6UTUHCZ1qur2HWvyi+2tk+jDI4+jiSgOmNSpKZXTzT2PLA4isjCpkyXzeyD7HbBerkss3LFK5907eaA7oriIfOIcphYm9Q5ltycfc+ksRJQknZbsmdSTKuAZiCqrWdz13XhU0eqFqB0MfPl5aXn917+JMJJgMKlThe77OQBAoav+wTPzhffxYtfqOPT6a997Hs/JnykONhI2yBeTeoLcvtMLbFvd8z94I9pYOGIiUTSY1KPUwkmak4wlfKLqmNQ7nH3DlIiSgUmdiDpOrlgeRbTv4FsRRhI8JvWEsnuDAsAH71WfwahedtUHx3KhOOvk+Uv5zoy7ekdSfHjT+xgHmTlU9zlhYf05UX2Y1ImIqmjHkRs9k7qefzQPIK2UmnDsS8GaXDoN4IJS6rLengOQATBjTG1HRBSpcrVMf6RxtFLNiaeNCaXtCaeHHYdcBDCkJ5uGiIzr7WNKqREm9M6wWXxZehC1g65itvRIGq+S+gUA1/XyIoBBVE5AbZbc0wBm9HJKRNJKqcWgAqWy21+tAA+tG6FuN0Hntv5aWv53jxRu3bGWu9/7eel4cxz0Zqan84sJn+LKbAlj3l3KXZ/EwJKV9Ntp+ACvpJ5yrA+4HSQiaQBZu0QP67tNVkSuKaUuuRw/DmDcuZ082DdNH/bu2zWV/Q7bW+HV+TFJE8WTV1LPw1/l06iZvO0SvIjkRWTUrp5x7LePqX+QkTZ1+6tyieCDXzXfNrZw5xFyj63pufC3NWvSyjHopo75wvtIdf+l6nHmBNFM4NQpnk9PAgCuTQOnB/YXntqBV1K/hXJp3axeKdFJ+6peHgQwBCCjlJoPMM72ZpawT30cbSxE5Is90NeRQxsRR1KfmkldKTUtIp/qG6Qp44bpjFJqRG+/IiK/06dcBjAJIG3cZJ12vTi1jD3SIgCs7ZZntzh6p1yPvll8iZdqB0d7ukKNjYhay7NJo9GCxbxBOqJ/zgI443LavH4wocfYi91zyBfYVYEoSfiODpvd4/MN/133c3/8U2m57z/+bcW++89OAQC2l8T7qY16ciJKJib1ZlUbPtdPl/4G2U0Wu3fyONWVatnzEJFVt75zdwO3iyuBNHBoNSb1GGjV4Fv1Mlu5cMAuovbEd26rNDgBRsXsRXWUCsybo0FgM0bqRBU9TNt0SF5/jZuJiKgtsKTeiFZPQ/fwJgp3HmH+X/7vvl1LkzfRrX7m+1LmuNK9/HMTNaTn7g8orHcj9/gG+j65GHU4NfFdHiMF3Y7cbqWS9m7QUsLqEiICWP1CRJQoLKkTUUdL2vC7TOpa7vpkadmuMwt6AC6bPRDX0loBuxfeQy/cBw6699OT0vK7r5woLZtVLWu7Rd/P61ZFw2obInfOyamX1grI7mxg/evlWM+CxKQesddu3UHhYLnyfG2ziE1lJ9pz5QO7noYbGBG5Gvjyc+QeWIPXxvGmKZO608MbQGZLr/x9pKGYVovmEDvlFi2dPGs6Ee2X2KTuVp3SiEImY13v/1zdN+5K6blqjM1y+06vMRNRHud73t53/tqm/yoUIgqH345IcZucOrFJPRAPbwLrerjaw/t32937C3pQLQDovtPrq6v//WensFZkMieiYHV0UjdL8358vVT+5H53aRmFZ6ewtlksVYH0HnwV+HMeP/4/a0ah4f/yn4MLlogiY980fbb9AABwYLUH54+fL+3/Nv8FAOC1e/0Ye3cs9PhMHZ3USx7eqFi1q1PMEjhg3dQsOdoNJ7slyUu1A8D6EHi6JljbK5fIl7a3cKCB6hbWnRPFjz059dntH3D343PeJ4Sgs5O6I5n7tVo8g71nB+s6p3/ZmhJrDeWpsY6LS50OEcXeg/Ut7BXi2b49WUm9YkyWnoYvs7RWAACsFYs42uuevO2u/OXmh2Uvdq1P7OyNXRzAE/RXKWWbpW8meCIKgmdS13ON5gGklVITfvZ7nROUejsHVTv+vlHN8ovDDyvOsVumHCgWSp2BXqhjvgbHYpUJUbLsFU6XV94AjmXnAAC5n54AOIdvlrLYzVV2TgqqJZ5fNTOTMXn0rIiMi8iwPfl0tf0AUrXOibtqrVJWi2fwQh0rrbMnJlFne7T9g07mlrM3vwcADLyhgI/+e1RhQZRS1XeKXAFwXSk1rxP2oDERtet+AAO1znF5DlUrhlpuf7VSmvPzg/c2K9qL2+47bnYC1duFe1WHsORNRF5ef+17HD35fsU2s6WMrdlSu4hAKbVvLFevOoSUY33Ax36vcyAi4wDGzeCIiJLjf3of8t8+ackzeyX1PID+Ovd7nQNdz161rl1EMkqpIY/YIhHn2ADG1yzG1xzG15wg4vNK6rdQLnmnAcz42J/yOIeIiFqk5iQZSqlpAGn7Bqh9w1NEZqrtr3YOERG1nme7POMm56yxbcRj/75tdWpZM8gAxDk2gPE1i/E1h/E1p+n4arZ+ISKi9sI5SomIEoRJnYgoQWI19ksjQxKEyUd8g7Ba/Ng3kUPl9/URkStKqcuhBVZ+3qrxiUgK1muXBnAhjPja+f8titfLb2yO42L3v6b3x/q92sz/XmxK6uaQA3p92LF/GMCi3r+o/yixiU/7nf4H6ReRdAzjs7eHGpt+Xq/4LgIYst9guoNaZPH4fT2jig8hv151xgZjexz/14AYv1ebzXWxSeoALgBY1MuLsIYcMGUATNmfsEqp+TCDg0d8+k11S0TSSqkJpdSi8wJRxgcA+p837LhsNePTr5ldIgkjTq/Xy/P1bLG4vV6+YwPi/b/WBu/VpnJdnJJ6yrFeMbyAUioP4BqAKQD7B1JovZRj3Tn8wRm9LSsi1/TX4zA5n2/f8Ayw/kGieqOlHOtu8dnJIBtC/waveLz2t5qv5w/x9TKlHOvt9r8W6/dqs7ku1Dp1/bXDOYSA/TUj77LPPHcYwKxS6qqIXBGR0aDrwpqJT1tQSuVFZA7W2DZVBzILO74wRssM4PUDgFGl1KWgY3ORR/1DYITJ7/OH9XqZ8oj4f81DHhG/Vz3k0cJcF2pS9wjMa0gCc7THf4JVpxioJuO7hfIfKgXrDxeoJuPLGkMjp0VkMOgqrCbjg/7nvaqXA4+vzng8422xuL1e9cTW8v81D5G/Vz20NNfFpvrFa0gCABPGmO0Xw26N4HPIhJR90yOG8c3rbf3Y//Uv8vj09isiMqdLTy0tJTcyBEYr46k3vrBfr3pii/v/Wtzfq2gy17FHKRFRgsSmpE5ERM1jUiciShAmdSKiBGFSJyJKECZ12se+865/po3tKd1udl8PPf245rfLtYiMenW9F5FPW9GFu9Z19e89qJer/b6Del/K8fq4vg41Xk/Prv36uT512TYjIlP6dRw1n9PYP2PEdMVxjbpjrXF8XX97ajGlFB98lB6w2s1eMdanjOVhWL3cBo1tg/a63j/j83nmAIz7OObTFvyOVa9rbnf7fY3zc3pfqtbr4PF6jjuv7RYPrI4ybtvNWEcBzNXYf8WOo95Yaxzf0N+ej9Y+WFInp1EAC8Z6qZSqrPa0WcfxaQB2j8YMAM9Jc3XP02uwumtXOyYN4DqAhqZcF5G0W/fvWtfVJedSB6oqvy8A/JNSqk8pNaasLt1A9deh1us54RaHw6IRtxe3WE2pBmOtdnzdf3tqPSZ1chqAd3IoUUpNq3I39SFYb+6qpDzQUxa1R/Cze9W5JmcfcS3CKgnXc90R5W+8krSuovjUrpqp8Tp4vZ5VXwN97VlYH4BuQwGc0VUto7AGiRqrsX/djq/eWKsdX+/fnsLBpE5BuoT9icXJ7jK+CH+9DSfh6CZt9LzzMq8Tmq/r+qWUuqpL8RMA/tnlED+vgy1b40Mrrb8JTMAqRTstKKv35jSsErbz91nQr3Ue1b8V1RNrrePrvQ61SKwmyaBYWEcDXc511cVlozrC7Zhh/dMe+KvazcoUykOTTsGqDza7Si8ax9W62TgAYFRE5pVSiz6u68kuFSulLitrQKi0Y7/zdfB6PRf0/rzLvrTxoZSXGmOoKKUmRESJyKTzb6CUmtU3MivOrzfWan9jP397Cg+TOjlNo/KrvudATFIeVW5Rao/Ql1LGoF/OFhmGYfs4nZDSIpLSSXQQVoIbBTCvygMfucV1RSllllCrXteOz+t3hfWhMK+vPwirxG8/n9vr4PV6noFLlYe+1oQdm/7w+MTlfBj7USOx5mF9SCzq17GuWKv9jev421NImNSpgn5z3pLyrDWlqcj0tiFYSRVKqXmd2KZgVSMAViKw3/ALsMaDTsMqFV8zrjUKa1ClUaXUtHHsEIDfiUheJ95BWEnviohc1vvt64yiypCp+rwZY3241nV1Mlx0XGPf76t/53ERycKqx75sPN++16HW66n1G4nbfA2u6WPtD8EBAOMickvHOYLyhxtgJfwRI5Yz9rIunV+GlbDzOnbfsVb73Wr97Sk6HNCLWkZXd/T7ufno91hd+r6sv/JnqlVHNEIns2yQ1/TxnKU5POt5vYiq4Y1SaqV6Zr/xe+yMlIdMDXo8+FlY7a1DYTTttEU5WxAlBKtfOpT+6jyMcpXDJaXUSMBPU88NV1/HhlBnO13rhmRQdKk870jiUc60RAnB6pcOpBP6FTuJi9UN/YJSik3SiNocq1860z/DunFpO4Pwp2sjohZgUu8wuunboKMaYxhGqwWpMpAVEcUfk3rnGURl++MUdIsLoyPNEGp34SeimGJS7zzO1hXjKI/ZYY9jUm0gKyKKObZ+6TC688ysbuedhdW55Yxen6x9NhHFHZN6B7I7uxjcRgAkojbE6hciogRhUiciShBWv9A+bgNZRR0TEfnDHqVERAnC6hciogRhUiciShAmdSKiBGFSJyJKECZ1IqIEYVInIkqQ/w+LEv4halTrsgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXAAAAEQCAYAAACp7S9lAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAAAheUlEQVR4nO3dXW8bV5on8P9j2ZItyzYlWRN3J23HVG/c05n0zipygp1BX+yMtOjpazlZ5G4uVv4GMfoTDOybwdxNNBcB5sKALWOBHexmGpAwjd4gXtgWnUwm6rENS7To+EUriaQckbIoy2cv6hRZpIqsIlmv5P8HCKo3Vj0qSg+PTp0XUUqBiIji50DYARARUWuYwImIYooJnIgoppjAiYhiigmciCimmMCJiGLqYJAXExG2WSQiaoFSSmq3BZrAdRBBX5KIKNZE9uVuAKxCISKKLSZwIqKYYgInIoopJnAiophyTOAiMiUicy6Ou+xNSERE5IZjAldK3XA6RkQmACQ9iYiIiFxpuwpFRJIAlj2IhYiImuBFHXhSKVU3gYvItIgsiMiCB9ciIiKtrY48IjKhlJpvdIxSagbAjD6evXjIU1dvZcrLn3x4OsRIiILXbk/MrK7/TgBIisiYUupu+2EREZETN61QJgCMi8iUZdscACil7uoS+BCMJE4UvoXPK19EHcyxBK4T9GDNtsma9XI1CRERBSPwwayoi1lLxON/HV4cRB2CPTGJiGKKCZyIKKaYwImIYooJnIgopvgQk2LH2nmHqJuxBE5EFFMsgRPVMftgtrx84Z0LoZ2DqB6WwImIYooJnGJtNDOL0cys84FEHYgJnIgoplgHTtHC7vZErrEETkQUUyyBU1dY/PJJefndX74ZYiRE3mECp8i4eiuD0UwWAPDh2aGQoyGKPiZw6npsq01xxTpwIqKYYgmcwsHWJkRtYwmciCimmMCJiGKKVShEbbIOb/vJh6c9Oy8frpITJnCikLGNOrXKsQpFRKZEZK7OvoSIjOljLnsfHhER1eOYwJVSNxrs/gjAuHmMiEx7FRgRETXWVhWKUmrGspoEYFtSJ4q0Rzcry6xrphjxpA5cRJIAskqpeZt90wBYMqfA5P7lm/Ly4Hhw1/06/8849MAYAiCoh4580NndvHqIOaWUumi3Q5fSZwBARJRH1yOKNPPB5PZqH478YifkaKhTtZ3ARWRKKXVFL48ppe62HxbFktm70qZnpR8DVQ3/7gscyt4zVrxrveeboEvLbN3S+RwTuIhMABjXidp8WDmnlJrU+y6LyG/04Zd8jJUiJHftenl58OOPfLlGlBOQte03UVgcE7iu1x6s2TZp2TfqT2hE3rh6K4Od9CYA4AOH0r+1lBwlrOsmO+zIQ/FgHfwKf+n56dMbBQDAmso6JnmiqGACp/rCHjFwxdK872fen96sBvleJ+9OlFpNAQD+8OBm1XZrKZ6l+/hiAqeuceru/0bxQS9y/3cFg5/+XdjhELWNCZzIjQYtbIIWVD09S+bRxwROHefhizPl5fMhxtGs2+ks/rV3D4C3oxpS5+J44EREMcUSOFEzdFXKaCaLpdN1qhUe3QT+n14+3BdMXNSVWAIn8tDtdBbpjQLS653bsoWigwmciCimWIVCgasaLfAv/jS0OIjijgmcQnUrncXSXnTHFbmdNgbgOv1iy7NBuIi8wgROkWEdXTCX7kdRNwfs/9lPPL/W7INZfJ03kvNIzT4zaccN2213HyZw8pS1RO22LfNoxkg85aFhI+pWTBM7dS4mcIodPxP+SDZVXl4bet/z84dl+9tKc0ZOMNE5mMCpo+WuXcdwOovNH04Eet0He6vIFnqBwxxtmfzDBE6RV7z3GLmnKwDct1pZ2ckDAH6Kt3yKiih8TODkL0vPxW6zvlXCD6qArfSL/WOMV41v/l8DjYs6BxM4VatKLNRtojojEdljAqfY+f2r+wCA06+f450Dp1o7yaObGMmyuzvFGxM4ubPwebkZ3dLpC/irAC+9vlVCT6kIAEhfv4nTr5/vO+bgP32FOze/Lq9vlV4BAOa+3QMQ7APMdpgtbNAzBBwfCDcYijwmcKI6rE0KcfBceIEQ1eGYwEVkCsBFcyb6OvvzAJJKqRlvwyMiN5pp5739bR/+8dt/cnUsRZtjAldK3RCRi3b7dPKGUmpeRKZFZEIpNe91kEStOlZY8eW8a0+GsbO9ib5zjatnjhUyOJJdQjpb6Rj0wdmhqgG98J/ZCoVa024VynkA1/TyMoAxAEzgRC0yH9BmskeB438WcjQUde0m8ETN+nDtASIyDWC6zesQAQBWS6N4qYzhpw4f+jfPz3869ay8nHn/R56f39bKTQDASLaAtTeCuSR1hnYTeB5AwzE2db34DACIiGrzeuSBxS+flJff/eWbIUbirfS60VLlWKHkeOzgV4+xVzDqfxsl6oNPja7waz3DGHlzw4MoDalC5T3w5GNiY8mywt6n3aLdBH4HlVJ4EsBcm+ejLmAmWgDA2fDi8MLX+X8OOwTqYo5TqonIBIBx84Gl3jYHGA84AST1MQk+wKRuMpJNlb9atV7YQXp9/xya6Y0CbqezsR2bnILhphXKPIDBmm2TluUrepHJm1qy9sR4dNJTGsUbvUsOR/vn4NNRvNw96Vi3/vtX93Fwz/9RBgfSx42FiP2XwokjooMdeYiacOjOPZx+/Rwvd08ie7r5Hp4D6ePY/qGvukRkYda5AwCOthYjdQ8mcCKX1p4Mo8fSCqZV6fUCegvOHWiOFcy5QpNtXc8NTvgQT0zg1LTRzCywopPLmT+vtGpZGQD6urPOtp16cCdMrlQPEzjFwgM9gFW7pd+gDWU2cfiZ0bZ8zXYwCqLWMYGTpw7duYfhpS8AALlHQ8DKN8aOs+4mOCb3rCXzRvoXK8MJFN8941c4FAImcOoIfo154qWRbAoHC/tbrzzYW/X8WrMPZrG96i7BU3wxgVNsvdx9D6tyPOwwiELDBE4tKfemXJ9D3660fJ5Dd+6hpxTczO3m5BDrr+P/MNDa+edsnbcgvV7AqS3jZx0e8KZEXlV1844np6QWMYETeex06hle7p4MOwzqAkzgFGur6kV5+Q2H6hTz2E2bKdmI4ogJnAJx6M69fdtWG1SdpNeLWC85jyroxJrg22E+aByqOZ+15+SrH3s7DMBQZhMA0L+10nTrkcHfLkByb5WrT6gzMYF3k4XPje8rA8CZ+pMFWGeLGfyLP/U3pggzq0Ja6TLfKcz67sXVJx019HCnYAKnthXvPS4v94QYB1G3YQInX2z+cAIPn/YBL87gp8ej20b75e57OPi0e0vYFG9M4OSaXT02kVschtZ7TOBdqHjvMbC2gP7x8aZeZ33oGPS43S9333M8xqsHlq0yH2h63YRwY2sHz3Wb75+3+SfLbvWdhQmcPLVaGsUPP7BKgigITOBd7HY6i3/t3QMAfPIhB5siihsm8G61sYQRyWEkY8y0fitT2dVu7+jywFLSu29fo7bfRNQcJvAOk7t2vbw8+PFHIUbSmrgmeLPTTSNVXewP+RwQdQXHWemJiCiaWAIn8plTCxpr6T0KvT7dThRB4XNM4CIyBSAPIKmUmml2P8Xb4r0By1pl4gFrVcfJ/VXdAIyhWwGgp1T0IzSyMO81APzEw/OazQ6LjxXArvSR07AKRSdnKKXm9fpEzf4JAMt6/7KIjPkVKHWHVfWi/EXB6V9cKX9RfDiVwM8DuKaXlwGMAZi37F8AkBKRCzBK4PMgosCcWnoCAOgrbfpe/bL45RNfz0/Nc3qImahZH7auKKXyAD4DMAvgfbsTiMi0iCyIyEKLMRIRkQ2nBJ4HMFRvp65CmVdKjQLIm1UuVkqpGaXUuFKquX7bRETUkFMVyh1USuFJAHM1+8eUUlf08t8AiF/D4y639qTyT9XImxshRhI/btp+E/mpYQJXSt0QkU91STtheZg5p5SaBDAjItMw6sfZCiXmzGR+4IV4OgRsXDvnhIEfCtQMx2aElhL2vGXbpP6eB8Ck3cGskzVQPNxOZ3Fuo4C9YmvTqbElSnywIw/VlSo8QX7HaNlwpi8RbjAhYqkYWHmRQXFVwg6DajCBU2SxLbi/+hdXkHj6PQAgj7dCjoZawQTeRSq9KnOhxhF1biaPCJrZ3nuwtFbZ9ngkrHBsccad4DGBd4ncteso3vu+alvPo+fl5b23TwUdErUgn7OWlFur46bOwQROth6+OIP8zglslV4BANZ3Sw6voEBsrVlWjtseMpA+jr3i24GEQ+FiAqe2WQdSIqLgMIETdZhjhQz6SkbLmZ3euh2pqQMwgdM+Zol6S73y5Hx2rUnekOMN91NFXylbWelt/U92Y6tSZz48EO6Y33zg6Q0mcPIFkzKR/5jAiWKqqmROXYlzYhIRxRRL4BEX91nmKTjs8t99mMA71O10Fhu3Mti5v4kPzg6h+JQT1ZI/yoWM/8SxUoLGBB5zV29lysuffHja8Xi22SYvzT6YxeBqSq9xzpagMYHHxMOnfejXcxK+W2928IXPgZVvAAAj2SISmQLWssPA2cmAoiSiIDGBU9dj3THFFRM4eYZtv4mCxQROoWCy70y300bb9OP/4+/xwVmjGz9bT/mHCZwoBFEcc7xd29/2YWDdHCKhUi21qJ/d4I3gY+p0TOARdvVWBsO6RDPU96OqfWbTreIf/g/u/5mRDD4Z7g02QCIKFRM4URerniCC4oYJnKgLRWlkQmqdYwIXkSkAeQBJpdSMzf4xAEkAUErd8DpAat2hO/fQUxpFUS2EHQrFmTkL0MYrYHgUgDEhMoDypMgUjoaDWenkDaXUvF6fsDnsNzpxD4lI0vsQqZGBwgpGsimMZFN1j0mvF5FeL7IXpvZy973yFxmlcfOL4sWpBH4ewDW9vAxgDMC8uVNEpgHcERHb0jkRdbfUagpPew4DAI6wFYrnnBJ4omZ9uGZ9VH/PishnAC4ppfLWA3SSn241QAqGOUM922dHmznJdBj6H+aA5yuujn28/R16Vo/6HBE5jQeeB+A0qd6STtop2CRqpdSMUmpcKcWRbmJsVb0ofxEBMOrGN5aMLwqFUwn8Diql8CSAOZv9ZoJPwEj45DNr+3Cidpkz+3AC5PhpmMCVUjdE5FP98DJheZg5p5SarNkP1oN7YOFzy8pflpfS60UUdNLuO3eiqVMeK7j7t5eI4sWxGaFS6openLdsm2y0n4iI/MeOPEQEQFelbOmUMDBSblbYpx+cDvTuTxf54s+NhQMjwI8DCZMsOKkxEVFMsQRO1MHMB5RAsA8p94pvI39Ad9Fnydw3LIETEcUUS+AxNJqZxaHsPQBADsDp1DNj+fE34QVFXa9/cQWn2uyOP/tgtrx84Z0Ljtu7HRN4TORKT/C8aCz//Ei4sRBRNDCBE3Uha904xRcTOBH5yjr0bO5XHFHDS0zgMWcOiXr40L+FHAmRe9vfWiaReCe8OOKOCbxDvNx9Dw9fnAQA/PQ4u84TdQMmcGoLRyckCg8TeAcxZ9zpKRVDjoSIgsAEHhN9pSyOFfaMlWG+bUTEBE7UNcJuOph/3Ift3+lJkIdHGx9MrjCBx8hQZhMAcGh1LeRIiCgKmMA7iPlAcXVnBG/Icd+vQ0ThYgIPUe7a9fLy4McfhRgJEcURE3jELN4bqKz8h/DioC63tVaeyMFL/Q9zxsLzFRTfPeP5+bsNE3iArt7KlJc/+fB0iJEQUSdgAu8i1rprP+vIiSgYTOARk14vVFbqVKGslqxNsPhAkbyz5UO1CfmHCTzCrBM3PMOIb9dhqxKKCnOQqyO/2D8xxOBvFwAAua8VH/prjglcRKYA5AEklVIzDY67rJS65GFs8bDweWV5/K/Di4Mopha/fBJ2CLHVcE5MnbyhlJrX6xN1jpsAkPQ8ug40mpnFaGbW+UAiIgdOkxqfB7Csl5cBjNUeICJJyzHkobUnw1gtjdbUeRMRGZyqUBI168M2xySVUvMiYnsCEZkGMN18aEQUJVulV9ixTFpsthMf6OWjtLA43fk8gKF6O0VkwqxeqUfXm8/o41WzAXYL1gMSOcvn3sLDvT70f/kE7/7yzbDDCZ1TAr+DSik8CWCuZn9W138nACRFZEwpddfTCDuA2WV+OJ0FzNqQhc+BlW+M5TN/3tT52GqEiACHBK6UuiEin5pJ2vIwc04pNWkma11NkvA92k618hWwa18FRRQ35WFrtw4CA/41fyUXzQiVUlf04rxl22TNMeVqEnLv4QtjLIj1rRL2egsORxN1j+1v+7C4alQrsqqkPqdWKEREFFF8fOxSq0O/Xr2VMeq+iYg8xgTuk6oHly70PHpeXt57+5Snsdg99OSDUOoEsw8qneIuvHMhxEjCwQQektnst5CdYwCAo+gPORoin2y1Nv1fer2AvaJR+LGrAy8uLCD39CsMrqaQ+9V4WyHGGRN4SNIbBfxR6QgA4CgboFCM1XbwoeAwgUeQtTqFiKqtvDAmRtns+T7kSMLHBB6wQ3eM4WFPv36OlzgZcjRE0VBcMIaK7dfJ+dTWDo72AoVzf4KrtzL4Op/FuY0CEmw3V4UJPAAj2VTg1+RDSooS60QRtWOnpFZT5cRNzWEC95J1bHAcDS0MorgwZ6A6xTr0ljCBE5Fr5W7yEZDPvRV2CKFjAg/Ag9fGQ8l3Dpwqj+39UnGMCOpu/YsrLHm3iY8EfPTwaR82fzgRdhhE1KFYAieitvlVtXL0/nc48XQT57a/8+X8cccE7oNb6Szy6Z22S99sSULUnFbHLIorJnAPLN4bKC+/+7Otfftf7r4HAFiV44HFRBQ2a9PBMHRDMmcC91Cq8D3+kM0g/aqA/7h//meWqImakCsZ44G/2H4UbiARxgRu4+qtSqeCTz48bXtMeQ7LlQHb/UTkzFp3vtNbd/pdWxu6BcvDdBYfnG3utZ2CCbwNt9NZjGSNjghnT7LjDpEb1sGv+kKOJe6YwH0ykk3htW7zXQw5FiLqTEzgHkmvF7C+V8KrDc5tSUTBYAJvU9XQrz9pbWBv68PNN9hShbpAM+3G94pvV1b4yKmKYwIXkSkAeQBJPfu8dV8CQFJ/nVdKXfIhRiKiugbSx7H9gzGL/Y/DDiZgDRO4Tt5QSs2LyLSITCil5i2HfKT3z4jIeRGZrk3yUWbX2iR37Xp5HsuN//Jr+xcufA6sDJQfYBJR++q1SKkurf8owIiiz6kEfh7ANb28DGAMQDmB1yTrJIA5T6PrQmwrThStUQ+jzCmBJ2rWh+0OEpEkgGxN6dzcNw1guqXoiIgsNjh6YRWnBJ4H4KaF/JRS6qLdDl1KnwEAEVFNRRczQ5lNHH72zFg5cCrcYIiorFO71Tsl8DuolMJtq0hEZEopdUUvjyml7noaYcTcTmeROFDA2jqnkieKsodPK92Efvrjziy5NxwPXCl1A0BSRCYAJMwqEhGZ098nAFwWkZSIpOCutN7RXu6+h5e775UnbiAi8otjM0KzdI3qh5eT+vs8AGYqIqIQsCOPqTwhMcc0IYoDs6XKscIecPKPGx5rrU4572tUwWICb2A0MwuzqXg+fVRP0HACr7/KowdGD0w2+yOKrpUXlb4eZ47bjywaZ0zgNVKrKTzeNjroJHA25GiIyMlQZhP9Wyv498UVPBv8vrw9/6LzZ61nArdYvDeAfO4t7BV30NP/CL9/db+8zzpBA0vdRNGUz7lP2uUx/QG8+8s3/QjHd0zgRBQbLffQ3FrDytYaAODRgxIuvHPBw6jCwwTu0uPt77BXehsAB6EnomhgAgcw/LsvkDvw7yi+OAMcOlTefjr1rLy8dfRMGKERkccGf7uA3NcKxad96B8fDzuctnRdAreOQNjIXvFtvNytjM19MA8chPt/31hPThQSXVUCABgYCS+OAHRdAieizrZVelVe7vT5H5jAtfR6EeulEjYOvQ47FCIiV7o2ge/c3wQA9J07EXIkRNQ2a7WJhTn8bF/pFQZ6Oy/ddd5PZGP2wSwAVDUdOnr/OwDAiaebVcdyIHmi7pJaTeEPD24CqM4RZt6o3R4lXZHA6zlWWMHI7lLYYRBRwFKrKaOn5r9k0A8g8fR75H5ltEgxO/hsr/bhyC+iPQxt1yXw0YzxqZot7Ja3PXhtjGvyUnX2E2si6ixdkcBv60mKd3MZjn1L1IGsLU/ceLRRwF7RKF0PD1S65s0+mMX2any66nVsAjfrrwZ/u4BzG3r2+F//VYgREVHQWn2m1b+4AqC6aqWRsKZs66gEbt7Eejdw5/4m1rLGvMzmcLBE1F3MAevs3E5nMbB+HKe2dsolc7PnJhC9+TQ7KoG3YrU0yrpvoi5gVrPs1JvZ/tFNjGQLOFgYBdATXGBt6PoETkTdbWNrBxtbIyjs7rlKiFFqXtjxCdz671I8PlOJyE/16sULqO7Ut7G1g/xr4/nZ+2/4HlZLOjKB565dx+BqCgCQR2WA90zxO+T2VgEAjWfQIyKKvs5K4CtfVZYPHw4vDiKKtXIpvXQcO71DtsdYH26GxTGBi8gUgDyApFJqptn9fqg3JOzP1ouVlSN6uqRiHwBjWNhTS0/QVzK6zq/6GSARdYWU/k8fAPaKxhy6G7cy+OTDYCZQbpjAdXKGUmpeRKZFZEIpNe92v5fcjONt9qgEgJOcN4eIPPLwqc4nf/s/sZn/PQBgr7CCk0creWZk2yi1b+DX5Xw1/Lsv8MFZowTvRxNEpxL4eQDX9PIygDEA803sD816wXhw+XL3FdAbcjBEFHlDmU3b7X2lLBYf3QIA7PQOoaff/vVmAbL4xRX85Mif+BJjLacEnqhZH25yP0RkGsC0Zd1laF75XwFfj4jIxn/72PNTOiXwPAD7Gnx3+6HrxavqxkVkQSkVm8noGK+/GK+/GK+/woz3gMP+O6iUspMA5prcT0REPmmYwJVSNwAkRWQCQMJ8QCkic432ExGR/xybESqlrujFecu2yUb7XQikuaGHGK+/GK+/GK+/QotXlAq3IToREbXGqQ6ciIgiigmciCimAkvgIjJlPvxssH9Ctxuvuy0oja4tImMisiQiKf11WW/PiciciHwapXjrxRbh+5vQ93jKvLd6e2D318X9jNPva+j30yam2Py+RjkXBJbAdYsVW9Yu+Xp9wm5bEHHWi6fmkCGl1KhS6n0A/x3AZ3r7BaXUpOXBbiBc3quq2CJ+fz8CMG7+zlj+cAK5v07xxfD3NdT7WStOv69RzwVRqUI5D6MrPlDpkm+3Lcx4ymqaSyaVUuaxCRFJBhBfLTf3qja2KN/fGcvAaEnLsUHdX6d7E7ff17DvZ604/b5GOhdEJYEnataH62wLiqtri8h0zX8WQwCyIvKZ3fE+StSs28VbG5ub1/jF1bX1H0DW8kcS1P1N1Ky7GULC6TV+cnXtEO9nrUTNepR/X11dN6xc4Nl44Ppfjdpu9csuO/fkbV5rt80zDvG6vfYkLG1AzVKOiORFZKpRtVGz2o23NjY3r2mHR/d3Sil10Vzx8/7WcIrPbr/Ta/zk9tph3c9aeUTs97UBt9cNLBdYeZbA2wzQrkt+wmabZxzidRwiQEQSNevTABaUUnc9CrFKO/HWic3XYRA8uL9TlvrPMQDj8PH+Nhlf4L+vDqJ+P2tF7ve1gcjlAqsgW6FMABg3HwrobXW75IfZTd9pCAFtCIB1cr3r+pgpyzkC4SLefbFF+f7q7ZfNJ/sw7nVg97eVISR4P72L1y62sO5v1HMBe2ISEcVUVB5iEhFRk5jAiYhiigmciCimmMCJiGKKCZxaIsb4Gpd1kzTr9mn99ZnbnmjmWBMOx3zqV8+2RufW3eTH9HK9n3lM76vqfWd3L/T6hP5edayLOMekZmwNvW1ORGb1fZyquZ65f84Sz+Wac9i+Z41ibXB8U+89tUkpxS9+Nf0FYALALIAxy7Yxc13vn3N5rhSAaRfHfOrTz1L33Nbtdj+z5fU5vS9R717AaEd82fK6WcvydO157WIBsFRnuzXOKQCpBvsvm3HUe8/qxdrg+Jbee36198USOLVEGe1hszWbkwDMnn4LMDqLNKTbyn4GYLTBMUkA1wC0PK23iCRrO1w4nVuXistteOv8zADwN0qpQaXUBaVUXm+zuxdTAJYsryuX5JXRc8/p51u2xOzELk6rRIM40SDWesc3/d5T+zzriUnRo//QzaqJZRglpNreeObgOwswRq2b16/JArhb7/V2lNFhwUx44/qcTvGZ159scOiYUuqKiPxGRBKWJOmaUmpZVz/Uxt/o3JOqMghUI2ZHjzEA80qpu3XuxTAqP6/teert0O/XPIwPu4sALtUcMqqPScIYgOlCg/0bSqlLQMP3zDbWesc3+96TN1gC72wJGH+ECVU99GkCxr/HM6iU1MxkehlGT7KP673e5bUvYn8SqTWmjO7Gy9g/aJCd6zA+ZMqkwRjzNu5aewI7ndstpdQVfX9mAPyDzSFu7gVgDH6UqLMvqT9cZmCUjmstWT44lrD/Z1nS9zqP+v/tuI3T6fhmz0MtYgm8gyml7uoHVuaIaKMwStUfwUhmYzAGmLqrE8cEgM90orgAAHVe35CuerjUqKRsfhBIZdCreg8RE6iUBGdhfMBYS8XLNcc2ehg4DGBKRO7qErnTuR3p+M8rpS4ppfK11RvWeyEiG2g8MNKS3p+32Ze0fPjkRcT88NtHKTUjIkpErte+B0qpef2Qser1Nu9Zw1jrvcdu3nvyDhN457OOUZzUf8BTMIYVvQsYVRk6odkNQL/v9Y0uphPzvD7fRIPjE8oyRkRtywiLCfM4HXvSrOrQH0DmaHV3dZx1q3hE5LJSylr6rHtuM8ZGP6u2DP2hpuO5brle1b2AUcVw0fLa2gQ8Cpu6a/3aGTMu/SHxsc3rYdmPBkk0D+MDYVnfR7v3rG6s9d7jJt578ggTeOczS27lh0xKqRu66dwYjFKWWV9pVz+77/VAZXAyGAnULO2PwSjJZkUEMP7ozT/uJQDv6/NYS/VmKTYhethNy7HjAH4jInmdYMdgJLjLInJJ7zfPM4XGyXsMlpHkdPx1z62T33LNOfb9zPrnnhaRLIy650uW61XdC6XUBRG5o8+TxP567CFLkrbeg8/0seYH3jCAaRG5o2OcROWDDDCS+6QljlFzWX9oX4LxXuZ13PveM52E98Va7z1u9N6TfziYVQfTf1QTjR48+vn6mnMlYCSoRg/xmjpWl6gviU/Dd+rklfX6vA2ud9l8uNjM/aLuxYeYnc3ayiSM11slm0hGbo+dM+vS/UiyugogyLkXrbO3NHO/qEuxCqUDmCVlVJKt2QrgAloc+F6XAFt+vY1mZlNxdWxAdaw3Gj0w9IK+1/mahB3W7D4UI6xCiTmdvC8rpcw6z09htIpgMy6iDscqlPj7BxgPBU2jCHY6LyIKCRN4jOnmYmM1VQkTsDz9lzoDMBFR/DGBx9sYqtvnJqBbLlg6lIyjQRdtIoovJvB4q22lMI1Km+4xoOEATEQUc2yFEmO6E8m8bgedhdHRY1SvX2/8aiKKOybwmDM7flhctD2QiDoOq1CIiGKKCZyIKKZYhdLh7AZgCjsmIvIGe2ISEcUUq1CIiGKKCZyIKKaYwImIYooJnIgoppjAiYhiigmciCim/j/S87yeRSbIwgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# The posterior distributions of the 5 chains are verlapping nicely, ensuring convergence of the process\n",
    "for a in range(len(priors)):\n",
    "    plt.clf()\n",
    "    for i in range(mcmc_chains):\n",
    "        myplt = plt.hist(chains[i][:][:,a], bins=100, density=True, alpha=0.4)\n",
    "    plt.xlabel(analysis.varied_parameters[a].latex())    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "974853bd-995b-4c5e-b7b9-8751b9bacf90",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0d715a12-fb2c-4909-8376-4a6de2250773",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "3a6a81be-1290-4deb-b903-8bed3e92072c",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Plots the form factors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "dfd033d8-682f-4cc4-8234-05fedee26957",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute the form factors for 20 point equidistant on the entire q^2 range\n",
    "q2values  = np.linspace(0, 16.81, 20)\n",
    "\n",
    "obs_names = [\n",
    "    \"Lambda_b->Lambda(1520)::f_time12^V(q2)\", \"Lambda_b->Lambda(1520)::f_long12^V(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)::f_perp12^V(q2)\", \"Lambda_b->Lambda(1520)::f_perp32^V(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)::f_time12^A(q2)\", \"Lambda_b->Lambda(1520)::f_long12^A(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)::f_perp12^A(q2)\", \"Lambda_b->Lambda(1520)::f_perp32^A(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)::f_long12^T(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)::f_perp12^T(q2)\", \"Lambda_b->Lambda(1520)::f_perp32^T(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)::f_long12^T5(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)::f_perp12^T5(q2)\", \"Lambda_b->Lambda(1520)::f_perp32^T5(q2)\",\n",
    "]\n",
    "\n",
    "observables = [\n",
    "    eos.Observable.make(\n",
    "        obs,\n",
    "        analysis.parameters,\n",
    "        eos.Kinematics(q2=q2),\n",
    "        eos.Options(**{'form-factors': 'ABR2022'})\n",
    "    ) for q2 in q2values for obs in obs_names\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "93a9b8e6-6c85-4bdf-b06f-4b42455c5cc2",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-09-30T06:40:25.762169Z",
     "start_time": "2021-09-30T06:38:34.188586Z"
    }
   },
   "outputs": [],
   "source": [
    "def compute_obs(sample):\n",
    "    for p, v in zip(analysis.varied_parameters, sample):\n",
    "        p.set(v)\n",
    "    return [eos.Observable.evaluate(o) for o in observables]\n",
    "\n",
    "observable_samples = np.array(list(map(compute_obs, samples)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "0ec420f4-2728-4e1e-81a7-a4820f499ca5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plotFF(FFtex, obs_num, name):\n",
    "    \"\"\"\n",
    "    Plotting routine:\n",
    "    - FFtex:string, latex representation of the plotted form factor\n",
    "    - obs_num:int, row of the table of observables corresponding to the plotted form factor\n",
    "    - name:string, name of the file where the plot will exported\n",
    "    \"\"\"\n",
    "    yrange = [ np.amin(observable_samples[:,obs_num::len(obs_names)]), np.amax(observable_samples[:,obs_num::len(obs_names)]) ]\n",
    "    plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$',  'range': [0, 16.81] },\n",
    "        'y': { 'label': FFtex, 'range': yrange },\n",
    "        'legend': { 'location': 'upper left' },\n",
    "        'size': (11, 11)\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'ABR 2022, N=2',\n",
    "            'type': 'uncertainty',\n",
    "            'color': 'darkorange',\n",
    "            'range': [0, 16.81],\n",
    "            'data': { 'samples': observable_samples[:,obs_num::len(obs_names)],\n",
    "                      'weights': weights, 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': r'MR 2019',\n",
    "            'type': 'constraint',\n",
    "            'color': 'k',\n",
    "            'constraints': 'Lambda_b->Lambda(1520)::FormFactors[f,g,h,htilde]@MR:2021A',\n",
    "            'observable': obs_names[obs_num],\n",
    "            'variable': 'q2',\n",
    "            'rescale-by-width': False\n",
    "        },\n",
    "    ]}\n",
    "    eos.plot.Plotter(plot_args, name).plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "498e78ac-5e48-44ee-bbab-d595076c9aaa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotFF(r'$f_0$', 0, \"f_0.pdf\")\n",
    "plotFF(r'$f_+$', 1, \"f_plus.pdf\")\n",
    "plotFF(r'$f_\\perp$', 2, \"f_perp.pdf\")\n",
    "plotFF(r'$f_{\\perp^\\prime}$', 3, \"f_perpP.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "be35edad-25fc-49cf-b066-d6d4d4059a73",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotFF(r'$g_0$', 4, \"g_0.pdf\")\n",
    "plotFF(r'$g_+$', 5, \"g_plus.pdf\")\n",
    "plotFF(r'$g_\\perp$', 6, \"g_perp.pdf\")\n",
    "plotFF(r'$g_{\\perp^\\prime}$', 7, \"g_perpP.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "098cbccc-9dc2-491e-b700-4026675cdc23",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotFF(r'$h_+$', 8, \"h_plus.pdf\")\n",
    "plotFF(r'$h_\\perp$', 9, \"h_perp.pdf\")\n",
    "plotFF(r'$h_{\\perp^\\prime}$', 10, \"h_perpP.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "598c0089-a2da-4955-9c8f-1da9bbd240d7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotFF(r'$\\tilde{h}_+$', 11, \"ht_plus.pdf\")\n",
    "plotFF(r'$\\tilde{h}_\\perp$', 12, \"ht_perp.pdf\")\n",
    "plotFF(r'$\\tilde{h}_{\\perp^\\prime}$', 13, \"ht_perpP.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9ce29fb8-e43a-45a3-b5be-3b8c24d5c601",
   "metadata": {},
   "source": [
    "### Phenomenology"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "3c481297-5dd8-4cbe-aa9e-b72833f857c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute the observables for 100 point equidistant on the entire q^2 range\n",
    "q2values  = np.linspace(0.001, 16.81, 100)\n",
    "\n",
    "obs_names = [\n",
    "    \"Lambda_b->Lambda(1520)ll::dBR/dq2\",\n",
    "    \"Lambda_b->Lambda(1520)ll::A_FB^l(q2)\",\n",
    "    \"Lambda_b->Lambda(1520)ll::S_1cc(q2)\",\n",
    "]\n",
    "\n",
    "observables = [\n",
    "    eos.Observable.make(\n",
    "        obs,\n",
    "        analysis.parameters,\n",
    "        eos.Kinematics(q2=q2),\n",
    "        eos.Options(**{'form-factors': 'ABR2022', 'tag': 'Naive'}) # 'Naive' refers to the absence of long-distance contributions\n",
    "    ) for q2 in q2values for obs in obs_names\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "abc8d661-0fc7-452e-b0db-d1c0614ceda5",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-09-30T06:40:25.762169Z",
     "start_time": "2021-09-30T06:38:34.188586Z"
    }
   },
   "outputs": [],
   "source": [
    "def compute_obs(sample):\n",
    "    for p, v in zip(analysis.varied_parameters, sample):\n",
    "        p.set(v)\n",
    "    return [eos.Observable.evaluate(o) for o in observables]\n",
    "\n",
    "# This is a non-parallelized version, it takes time to compile. This can be parallelized easily using eg the process_map routine of the tqdm package\n",
    "# To keep the runtime of this example small, we only compute the observables on 5000 samples\n",
    "indices = np.random.choice(len(weights), 1000, replace=False)\n",
    "observable_samples = np.array(list(map(compute_obs, samples[indices])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "061e0064-ae32-471e-a6b8-2a70bc04cecd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 311.811x311.811 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='$q^2$\\\\,[$\\\\textnormal{GeV}^2$]', ylabel='$d\\\\mathcal{B}(\\\\Lambda_b\\\\to\\\\Lambda(1520)\\\\ell\\\\ell)/dq^2$\\\\,[$\\\\textnormal{GeV}^{-2}$]'>)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$',  'range': [0, 16.81] },\n",
    "        'y': { 'label': r'$d\\mathcal{B}(\\Lambda_b\\to\\Lambda(1520)\\ell\\ell)/dq^2$', 'unit': r'$\\textnormal{GeV}^{-2}$', 'range': [0., 2e-7] },\n",
    "        'legend': { 'location': 'upper right' },\n",
    "        'size': (11, 11)\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'N=2',\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [0, 8.],\n",
    "            'band': ['median', 'area'],\n",
    "            'data': { 'samples': observable_samples[:,0::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': None,\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [8, 15],\n",
    "            'style': 'dashed',\n",
    "            'band': ['outer'],\n",
    "            'data': { 'samples': observable_samples[:,0::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': None,\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [15, 16.81],\n",
    "            'band': ['median', 'area'],\n",
    "            'data': { 'samples': observable_samples[:,0::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'type': 'band',\n",
    "            'color': 'lightgray',\n",
    "            'x': (8, 15)\n",
    "        },\n",
    "        {\n",
    "            'type': 'watermark',\n",
    "            'position': ['left', 'bottom']\n",
    "        },\n",
    "    ]}\n",
    "eos.plot.Plotter(plot_args, \"LbToLll_BR.pdf\").plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "b3afe4f3-de0a-4475-8984-1af7e799c04b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 311.811x311.811 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='$q^2$\\\\,[$\\\\textnormal{GeV}^2$]', ylabel='$A_\\\\mathrm{FB}^\\\\ell(\\\\Lambda_b\\\\to\\\\Lambda(1520)\\\\ell\\\\ell)$'>)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$',  'range': [0, 16.81] },\n",
    "        'y': { 'label': r'$A_\\mathrm{FB}^\\ell(\\Lambda_b\\to\\Lambda(1520)\\ell\\ell)$', 'range': [-.4, .4] },\n",
    "        'legend': { 'location': 'upper right' },\n",
    "        'size': (11, 11)\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'N=2',\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [0, 8.],\n",
    "            'band': ['median', 'area'],\n",
    "            'data': { 'samples': observable_samples[:,1::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': None,\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [8, 15],\n",
    "            'style': 'dashed',\n",
    "            'band': ['outer'],\n",
    "            'data': { 'samples': observable_samples[:,1::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': None,\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [15, 16.81],\n",
    "            'band': ['median', 'area'],\n",
    "            'data': { 'samples': observable_samples[:,1::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'type': 'band',\n",
    "            'color': 'lightgray',\n",
    "            'x': (8, 15)\n",
    "        },\n",
    "        {\n",
    "            'type': 'watermark',\n",
    "            'position': ['left', 'bottom']\n",
    "        },\n",
    "    ]}\n",
    "eos.plot.Plotter(plot_args, \"LbToLll_AFB.pdf\").plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "f4db984d-2348-4538-811f-b3e2c9c605f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<Figure size 311.811x311.811 with 1 Axes>,\n",
       " <AxesSubplot:xlabel='$q^2$\\\\,[$\\\\textnormal{GeV}^2$]', ylabel='$S_{1cc}(\\\\Lambda_b\\\\to\\\\Lambda(1520)\\\\ell\\\\ell)$'>)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 311.811x311.811 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$',  'range': [0, 16.81] },\n",
    "        'y': { 'label': r'$S_{1cc}(\\Lambda_b\\to\\Lambda(1520)\\ell\\ell)$', 'range': [0, 2] },\n",
    "        'legend': { 'location': 'upper right' },\n",
    "        'size': (11, 11)\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'N=2',\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [0, 8.],\n",
    "            'band': ['median', 'area'],\n",
    "            'data': { 'samples': observable_samples[:,2::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': None,\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [8, 15],\n",
    "            'style': 'dashed',\n",
    "            'band': ['outer'],\n",
    "            'data': { 'samples': observable_samples[:,2::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': None,\n",
    "            'type': 'uncertainty',\n",
    "            'color': \"C0\",\n",
    "            'range': [15, 16.81],\n",
    "            'band': ['median', 'area'],\n",
    "            'data': { 'samples': observable_samples[:,2::3],\n",
    "                      'weights': weights[indices], 'xvalues': q2values }\n",
    "        },\n",
    "        {\n",
    "            'type': 'band',\n",
    "            'color': 'lightgray',\n",
    "            'x': (8, 15)\n",
    "        },\n",
    "        {\n",
    "            'type': 'watermark',\n",
    "            'position': ['left', 'bottom']\n",
    "        },\n",
    "    ]}\n",
    "eos.plot.Plotter(plot_args, \"LbToLll_S1cc.pdf\").plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d827a165-dc56-491f-9f9c-49080d21f2df",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

